Practical considerations when designing an online learning algorithm for an app-based mHealth intervention

The ubiquitous nature of mobile health (mHealth) technology has expanded opportunities for the integration of reinforcement learning into traditional clinical trial designs, allowing researchers to learn individualized treatment policies during the study. LowSalt4Life 2 (LS4L2) is a recent trial aimed at reducing sodium intake among hypertensive individuals through an app-based intervention. A reinforcement learning algorithm, which was deployed in one of the trial arms, was designed to send reminder notifications to promote app engagement in contexts where the notification would be effective, i.e., when a participant is likely to open the app in the next 30-minute and not when prior data suggested reduced effectiveness. Such an algorithm can improve app-based mHealth interventions by reducing participant burden and more effectively promoting behavior change. We encountered various challenges during the implementation of the learning algorithm, which we present as a template to solving challenges in future trials that deploy reinforcement learning algorithms. We provide template solutions based on LS4L2 for solving the key challenges of (i) defining a relevant reward, (ii) determining a meaningful timescale for optimization, (iii) specifying a robust statistical model that allows for automation, (iv) balancing model flexibility with computational cost, and (v) addressing missing values in gradually collected data.

==> anc/setting1_coefficients.csv <==
"pid","day","daysInStudy","day_zero","time_type","time_time","situation_major","weather_temperature","notification_type","engagement","S1","S2","time_time_simple"
1,0,0,0,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
1,1,1,0,"weekday","lunch","shopping","freezing","grocery",0,0,0,"midday"
1,4,4,0,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
1,5,5,0,"weekend","breakfast","travelling","cold","grocery",1,0,0,"morning"
1,11,11,0,"weekend","dinner","travelling","freezing","grocery",0,0,0,"night"
1,19,19,0,"weekend","lunch","leisure","freezing","grocery",0,0,0,"midday"
1,22,22,0,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
1,24,24,0,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
1,30,30,0,"weekday","morning","shopping","freezing","grocery",0,0,0,"morning"
1,31,31,0,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
1,32,32,0,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
1,35,35,0,"weekend","lunch","unknown","warm","restaurant",0,0,0,"midday"
1,41,41,0,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
1,44,44,0,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
1,45,45,0,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
1,47,47,0,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
1,48,48,0,"weekend","afternoon","working","hot","restaurant",1,0,0,"midday"
1,52,52,0,"weekend","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
1,53,53,0,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
1,54,54,0,"weekend","morning","travelling","unknown","grocery",0,0,0,"morning"
1,55,55,0,"weekday","breakfast","travelling","hot","grocery",1,0,0,"morning"
1,56,56,0,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
1,58,58,0,"weekday","dinner","travelling","unknown","restaurant",0,1,0,"night"
1,62,62,0,"weekday","unknown","unknown","cold","restaurant",1,1,0,"unknown"
1,66,66,0,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
1,69,69,0,"weekday","dinner","shopping","warm","grocery",1,1,0,"night"
1,74,74,0,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
1,77,77,0,"weekend","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
1,79,79,0,"weekend","lunch","travelling","cold","grocery",1,1,0,"midday"
1,81,81,0,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
1,83,83,0,"weekday","evening","travelling","unknown","grocery",1,1,0,"night"
1,86,86,0,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
1,87,87,0,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
1,89,89,0,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
1,90,90,0,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
1,92,92,0,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
1,95,95,0,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
1,106,106,0,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
1,108,108,0,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
1,111,111,0,"weekday","breakfast","unknown","cold","grocery",1,1,0,"morning"
1,112,112,0,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
1,113,113,0,"weekday","lunch","shopping","freezing","restaurant",1,1,1,"midday"
1,115,115,0,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
1,118,118,0,"weekend","lunch","shopping","warm","restaurant",0,1,1,"midday"
1,121,121,0,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
1,122,122,0,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
1,125,125,0,"weekday","afternoon","travelling","hot","restaurant",1,1,1,"midday"
1,127,127,0,"weekend","lunch","unknown","unknown","grocery",0,1,1,"midday"
1,129,129,0,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
1,130,130,0,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
1,132,132,0,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
1,136,136,0,"weekend","lunch","leisure","warm","restaurant",0,1,1,"midday"
1,137,137,0,"weekend","morning","unknown","warm","restaurant",1,1,1,"morning"
1,138,138,0,"weekday","lunch","unknown","cold","grocery",1,1,1,"midday"
1,140,140,0,"weekday","lunch","housework","hot","grocery",0,1,1,"midday"
1,150,150,0,"weekend","afternoon","unknown","hot","grocery",0,1,1,"midday"
1,151,151,0,"weekday","earlymorning","travelling","freezing","restaurant",1,1,1,"morning"
1,152,152,0,"weekday","evening","leisure","warm","grocery",0,1,1,"night"
1,159,159,0,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
1,160,160,0,"weekday","lunch","working","freezing","restaurant",1,1,1,"midday"
1,161,161,0,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
1,166,166,0,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
1,167,167,0,"weekday","morning","leisure","unknown","restaurant",0,1,1,"morning"
1,175,175,0,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
1,176,176,0,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
1,177,177,0,"weekday","night","travelling","cold","grocery",0,1,1,"night"
1,178,178,0,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
1,182,182,0,"weekday","dinner","working","cold","grocery",0,1,1,"night"
2,15,9,6,"weekday","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
2,22,16,6,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
2,23,17,6,"weekend","earlymorning","travelling","unknown","grocery",0,0,0,"morning"
2,30,24,6,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
2,36,30,6,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
2,37,31,6,"weekday","lunch","working","unknown","grocery",0,0,0,"midday"
2,38,32,6,"weekend","breakfast","travelling","warm","restaurant",0,0,0,"morning"
2,47,41,6,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
2,52,46,6,"weekend","breakfast","unknown","cold","restaurant",0,0,0,"morning"
2,62,56,6,"weekday","afternoon","working","freezing","grocery",0,0,0,"midday"
2,63,57,6,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
2,65,59,6,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
2,67,61,6,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
2,71,65,6,"unknown","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
2,72,66,6,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
2,74,68,6,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
2,78,72,6,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
2,82,76,6,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
2,85,79,6,"weekend","morning","unknown","freezing","grocery",0,1,0,"morning"
2,87,81,6,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
2,89,83,6,"weekday","earlymorning","shopping","unknown","restaurant",0,1,0,"morning"
2,90,84,6,"weekday","earlymorning","unknown","freezing","grocery",0,1,0,"morning"
2,98,92,6,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
2,107,101,6,"weekday","dinner","working","freezing","grocery",0,1,0,"night"
2,112,106,6,"weekday","unknown","unknown","cold","restaurant",0,1,0,"unknown"
2,116,110,6,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
2,129,123,6,"weekday","lunch","shopping","unknown","grocery",0,1,1,"midday"
2,131,125,6,"weekday","evening","unknown","cold","restaurant",0,1,1,"night"
2,134,128,6,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
2,136,130,6,"unknown","lunch","unknown","cold","grocery",0,1,1,"midday"
2,138,132,6,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
2,145,139,6,"weekend","morning","travelling","hot","grocery",0,1,1,"morning"
2,146,140,6,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
2,147,141,6,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
2,148,142,6,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
2,153,147,6,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
2,155,149,6,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
2,161,155,6,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
2,163,157,6,"weekday","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
2,171,165,6,"weekday","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
2,174,168,6,"weekday","lunch","leisure","warm","grocery",1,1,1,"midday"
2,184,178,6,"weekday","lunch","workingout","warm","grocery",1,1,1,"midday"
3,12,3,9,"weekend","beforelunch","travelling","unknown","restaurant",1,0,0,"midday"
3,23,14,9,"weekday","afternoon","leisure","unknown","grocery",1,0,0,"midday"
3,29,20,9,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
3,31,22,9,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
3,35,26,9,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
3,41,32,9,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
3,44,35,9,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
3,45,36,9,"weekday","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
3,60,51,9,"weekday","dinner","travelling","warm","grocery",0,0,0,"night"
3,63,54,9,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
3,71,62,9,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
3,84,75,9,"weekend","afternoon","working","unknown","grocery",1,1,0,"midday"
3,85,76,9,"weekday","earlymorning","travelling","unknown","restaurant",0,1,0,"morning"
3,91,82,9,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
3,96,87,9,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
3,97,88,9,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
3,119,110,9,"weekend","afternoon","travelling","warm","grocery",1,1,0,"midday"
3,120,111,9,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
3,129,120,9,"weekday","night","leisure","cold","restaurant",0,1,1,"night"
3,134,125,9,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
3,137,128,9,"weekday","breakfast","working","hot","restaurant",1,1,1,"morning"
3,138,129,9,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
3,143,134,9,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
3,144,135,9,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
3,146,137,9,"weekend","morning","travelling","hot","restaurant",1,1,1,"morning"
3,148,139,9,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
3,159,150,9,"weekday","breakfast","unknown","hot","grocery",1,1,1,"morning"
3,166,157,9,"weekday","earlymorning","unknown","cold","grocery",0,1,1,"morning"
3,176,167,9,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
3,178,169,9,"weekday","earlymorning","travelling","hot","grocery",0,1,1,"morning"
3,185,176,9,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
3,186,177,9,"weekend","morning","travelling","warm","grocery",1,1,1,"morning"
4,73,56,17,"weekend","beforelunch","shopping","unknown","restaurant",0,0,0,"midday"
4,80,63,17,"weekday","breakfast","morningrituals","freezing","grocery",0,1,0,"morning"
4,101,84,17,"weekday","beforelunch","leisure","warm","restaurant",0,1,0,"midday"
4,104,87,17,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
4,108,91,17,"weekend","lunch","leisure","freezing","restaurant",1,1,0,"midday"
4,136,119,17,"weekend","breakfast","working","unknown","restaurant",0,1,1,"morning"
4,153,136,17,"weekend","morning","unknown","unknown","restaurant",0,1,1,"morning"
4,174,157,17,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
4,175,158,17,"weekend","afternoon","working","cold","restaurant",0,1,1,"midday"
4,200,183,17,"weekend","breakfast","working","cold","grocery",1,1,1,"morning"
5,27,2,25,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
5,28,3,25,"weekday","lunch","working","hot","grocery",0,0,0,"midday"
5,30,5,25,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
5,33,8,25,"weekend","morning","working","warm","restaurant",1,0,0,"morning"
5,34,9,25,"unknown","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
5,37,12,25,"weekday","breakfast","working","hot","restaurant",0,0,0,"morning"
5,38,13,25,"weekend","beforelunch","working","cold","restaurant",0,0,0,"midday"
5,39,14,25,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
5,40,15,25,"weekend","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
5,41,16,25,"weekend","unknown","leisure","warm","restaurant",1,0,0,"unknown"
5,43,18,25,"weekday","dinner","unknown","cold","restaurant",1,0,0,"night"
5,44,19,25,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
5,45,20,25,"weekday","unknown","working","unknown","grocery",0,0,0,"unknown"
5,46,21,25,"weekday","afternoon","unknown","unknown","grocery",1,0,0,"midday"
5,47,22,25,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
5,48,23,25,"weekday","breakfast","leisure","cold","restaurant",0,0,0,"morning"
5,51,26,25,"weekday","unknown","travelling","warm","grocery",0,0,0,"unknown"
5,53,28,25,"weekday","unknown","travelling","unknown","restaurant",0,0,0,"unknown"
5,54,29,25,"weekday","night","leisure","unknown","restaurant",0,0,0,"night"
5,55,30,25,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
5,56,31,25,"weekday","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
5,59,34,25,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
5,60,35,25,"weekend","unknown","leisure","cold","restaurant",0,0,0,"unknown"
5,61,36,25,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
5,62,37,25,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
5,63,38,25,"weekday","latenight","working","warm","grocery",1,0,0,"night"
5,64,39,25,"unknown","afternoon","shopping","cold","grocery",0,0,0,"midday"
5,65,40,25,"weekend","morning","unknown","unknown","grocery",0,0,0,"morning"
5,66,41,25,"weekend","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
5,68,43,25,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
5,70,45,25,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
5,72,47,25,"weekday","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
5,73,48,25,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
5,75,50,25,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
5,76,51,25,"weekday","afternoon","leisure","unknown","grocery",0,0,0,"midday"
5,77,52,25,"weekday","beforelunch","unknown","warm","grocery",0,0,0,"midday"
5,78,53,25,"weekend","lunch","travelling","warm","grocery",0,0,0,"midday"
5,79,54,25,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
5,81,56,25,"weekend","beforelunch","unknown","cold","grocery",1,0,0,"midday"
5,83,58,25,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
5,86,61,25,"weekend","dinner","travelling","freezing","restaurant",0,1,0,"night"
5,87,62,25,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
5,88,63,25,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
5,89,64,25,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
5,91,66,25,"weekday","breakfast","working","freezing","restaurant",0,1,0,"morning"
5,92,67,25,"weekday","afternoon","shopping","freezing","restaurant",1,1,0,"midday"
5,94,69,25,"weekday","breakfast","unknown","cold","grocery",1,1,0,"morning"
5,95,70,25,"weekday","dinner","morningrituals","freezing","grocery",1,1,0,"night"
5,96,71,25,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
5,97,72,25,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
5,98,73,25,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
5,99,74,25,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
5,102,77,25,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
5,103,78,25,"weekend","afternoon","travelling","freezing","grocery",1,1,0,"midday"
5,104,79,25,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
5,105,80,25,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
5,106,81,25,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
5,107,82,25,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
5,108,83,25,"weekend","latenight","travelling","unknown","restaurant",0,1,0,"night"
5,109,84,25,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
5,110,85,25,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
5,112,87,25,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
5,114,89,25,"weekend","unknown","unknown","cold","restaurant",0,1,0,"unknown"
5,115,90,25,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
5,116,91,25,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
5,117,92,25,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
5,119,94,25,"weekday","beforelunch","leisure","unknown","grocery",0,1,0,"midday"
5,120,95,25,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
5,123,98,25,"unknown","breakfast","travelling","cold","grocery",0,1,0,"morning"
5,124,99,25,"weekend","morning","travelling","warm","grocery",0,1,0,"morning"
5,125,100,25,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
5,128,103,25,"weekday","night","working","cold","restaurant",1,1,0,"night"
5,129,104,25,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
5,130,105,25,"weekend","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
5,132,107,25,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
5,133,108,25,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
5,134,109,25,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
5,135,110,25,"weekday","breakfast","shopping","hot","grocery",0,1,0,"morning"
5,136,111,25,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
5,137,112,25,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
5,138,113,25,"unknown","lunch","shopping","unknown","restaurant",1,1,1,"midday"
5,139,114,25,"weekday","earlymorning","unknown","cold","restaurant",0,1,1,"morning"
5,140,115,25,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
5,146,121,25,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
5,147,122,25,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
5,148,123,25,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
5,149,124,25,"weekday","lunch","leisure","unknown","grocery",1,1,1,"midday"
5,151,126,25,"weekend","afternoon","morningrituals","cold","restaurant",0,1,1,"midday"
5,152,127,25,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
5,154,129,25,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
5,156,131,25,"weekday","lunch","morningrituals","unknown","restaurant",1,1,1,"midday"
5,157,132,25,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
5,160,135,25,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
5,166,141,25,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
5,167,142,25,"weekend","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
5,168,143,25,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
5,170,145,25,"weekday","afternoon","working","hot","restaurant",1,1,1,"midday"
5,172,147,25,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
5,173,148,25,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
5,175,150,25,"weekend","morning","travelling","warm","grocery",1,1,1,"morning"
5,176,151,25,"weekend","breakfast","unknown","hot","restaurant",0,1,1,"morning"
5,178,153,25,"weekday","earlymorning","leisure","cold","restaurant",0,1,1,"morning"
5,180,155,25,"weekday","morning","shopping","freezing","restaurant",1,1,1,"morning"
5,181,156,25,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
5,182,157,25,"unknown","afternoon","unknown","freezing","grocery",0,1,1,"midday"
5,183,158,25,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
5,184,159,25,"weekday","afternoon","working","hot","grocery",0,1,1,"midday"
5,185,160,25,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
5,188,163,25,"weekday","beforelunch","leisure","warm","grocery",1,1,1,"midday"
5,190,165,25,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
5,192,167,25,"weekday","night","unknown","cold","grocery",0,1,1,"night"
5,193,168,25,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
5,195,170,25,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
5,196,171,25,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
5,197,172,25,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
5,198,173,25,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
5,199,174,25,"weekend","lunch","leisure","freezing","grocery",0,1,1,"midday"
5,200,175,25,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
5,201,176,25,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
5,202,177,25,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
5,203,178,25,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
5,204,179,25,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
5,205,180,25,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
5,208,183,25,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
6,37,0,37,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
6,38,1,37,"weekday","evening","travelling","unknown","grocery",0,0,0,"night"
6,41,4,37,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
6,45,8,37,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
6,48,11,37,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
6,50,13,37,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
6,52,15,37,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
6,53,16,37,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
6,54,17,37,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
6,55,18,37,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
6,56,19,37,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
6,57,20,37,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
6,63,26,37,"weekday","dinner","unknown","warm","restaurant",0,0,0,"night"
6,64,27,37,"weekday","afternoon","working","hot","grocery",0,0,0,"midday"
6,65,28,37,"weekday","afternoon","working","freezing","restaurant",1,0,0,"midday"
6,67,30,37,"weekend","beforelunch","travelling","warm","grocery",0,0,0,"midday"
6,70,33,37,"weekend","breakfast","morningrituals","cold","restaurant",1,0,0,"morning"
6,71,34,37,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
6,72,35,37,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
6,73,36,37,"weekday","lunch","leisure","freezing","grocery",0,0,0,"midday"
6,74,37,37,"weekday","lunch","leisure","cold","restaurant",1,0,0,"midday"
6,77,40,37,"weekday","beforelunch","working","freezing","restaurant",1,0,0,"midday"
6,78,41,37,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
6,79,42,37,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
6,82,45,37,"weekday","dinner","leisure","cold","restaurant",0,0,0,"night"
6,85,48,37,"weekday","night","travelling","freezing","restaurant",0,0,0,"night"
6,86,49,37,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
6,87,50,37,"weekend","breakfast","travelling","warm","grocery",0,0,0,"morning"
6,88,51,37,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
6,89,52,37,"weekday","earlymorning","working","unknown","grocery",1,0,0,"morning"
6,90,53,37,"weekend","breakfast","travelling","warm","grocery",1,0,0,"morning"
6,91,54,37,"weekend","beforelunch","unknown","warm","restaurant",1,0,0,"midday"
6,92,55,37,"weekend","afternoon","shopping","cold","restaurant",0,0,0,"midday"
6,95,58,37,"weekend","lunch","working","unknown","restaurant",1,1,0,"midday"
6,98,61,37,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
6,99,62,37,"weekday","earlymorning","unknown","freezing","grocery",0,1,0,"morning"
6,101,64,37,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
6,102,65,37,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
6,103,66,37,"weekday","breakfast","travelling","hot","grocery",1,1,0,"morning"
6,104,67,37,"weekday","morning","leisure","cold","grocery",0,1,0,"morning"
6,106,69,37,"weekend","morning","travelling","unknown","restaurant",1,1,0,"morning"
6,107,70,37,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
6,109,72,37,"weekday","unknown","unknown","cold","grocery",0,1,0,"unknown"
6,110,73,37,"weekday","earlymorning","working","unknown","grocery",0,1,0,"morning"
6,111,74,37,"weekend","beforelunch","working","unknown","restaurant",0,1,0,"midday"
6,112,75,37,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
6,114,77,37,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
6,115,78,37,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
6,116,79,37,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
6,123,86,37,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
6,124,87,37,"weekend","morning","leisure","unknown","restaurant",0,1,0,"morning"
6,125,88,37,"weekend","beforelunch","shopping","cold","grocery",0,1,0,"midday"
6,126,89,37,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
6,127,90,37,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
6,129,92,37,"weekday","lunch","unknown","warm","restaurant",1,1,0,"midday"
6,130,93,37,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
6,131,94,37,"weekend","breakfast","morningrituals","cold","grocery",0,1,0,"morning"
6,132,95,37,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
6,133,96,37,"weekend","breakfast","unknown","cold","grocery",0,1,0,"morning"
6,135,98,37,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
6,139,102,37,"weekday","breakfast","morningrituals","cold","restaurant",0,1,0,"morning"
6,140,103,37,"weekday","night","travelling","cold","grocery",0,1,0,"night"
6,143,106,37,"weekday","beforelunch","unknown","cold","grocery",1,1,0,"midday"
6,144,107,37,"weekday","breakfast","travelling","warm","restaurant",1,1,0,"morning"
6,145,108,37,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
6,146,109,37,"weekday","beforelunch","leisure","cold","restaurant",0,1,0,"midday"
6,147,110,37,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
6,148,111,37,"weekday","lunch","unknown","unknown","restaurant",1,1,0,"midday"
6,149,112,37,"weekday","breakfast","shopping","cold","restaurant",1,1,0,"morning"
6,153,116,37,"weekday","afternoon","shopping","warm","grocery",0,1,1,"midday"
6,157,120,37,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
6,158,121,37,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
6,159,122,37,"weekday","breakfast","working","cold","restaurant",0,1,1,"morning"
6,161,124,37,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
6,162,125,37,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
6,163,126,37,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
6,164,127,37,"weekday","breakfast","travelling","freezing","restaurant",1,1,1,"morning"
6,165,128,37,"weekday","earlymorning","working","cold","grocery",0,1,1,"morning"
6,166,129,37,"weekend","morning","travelling","cold","grocery",0,1,1,"morning"
6,167,130,37,"weekend","dinner","travelling","unknown","restaurant",0,1,1,"night"
6,171,134,37,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
6,172,135,37,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
6,175,138,37,"weekday","morning","leisure","unknown","grocery",0,1,1,"morning"
6,179,142,37,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
6,180,143,37,"weekday","beforelunch","leisure","unknown","restaurant",1,1,1,"midday"
6,181,144,37,"weekday","breakfast","unknown","freezing","grocery",0,1,1,"morning"
6,182,145,37,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
6,183,146,37,"weekday","breakfast","travelling","warm","restaurant",1,1,1,"morning"
6,187,150,37,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
6,188,151,37,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
6,189,152,37,"weekday","dinner","travelling","cold","restaurant",1,1,1,"night"
6,190,153,37,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
6,191,154,37,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
6,192,155,37,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
6,193,156,37,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
6,194,157,37,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
6,195,158,37,"weekend","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
6,196,159,37,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
6,198,161,37,"weekend","lunch","shopping","freezing","restaurant",0,1,1,"midday"
6,201,164,37,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
6,202,165,37,"weekend","lunch","working","hot","restaurant",1,1,1,"midday"
6,203,166,37,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
6,206,169,37,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
6,207,170,37,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
6,208,171,37,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
6,210,173,37,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
6,211,174,37,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
6,212,175,37,"weekday","breakfast","leisure","freezing","grocery",0,1,1,"morning"
6,214,177,37,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
6,217,180,37,"weekday","breakfast","working","unknown","restaurant",1,1,1,"morning"
6,218,181,37,"weekday","unknown","travelling","cold","grocery",0,1,1,"unknown"
6,219,182,37,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
7,41,1,40,"weekday","beforelunch","working","warm","grocery",0,0,0,"midday"
7,42,2,40,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
7,43,3,40,"weekday","afternoon","working","hot","grocery",0,0,0,"midday"
7,46,6,40,"weekday","beforelunch","shopping","warm","grocery",0,0,0,"midday"
7,56,16,40,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
7,58,18,40,"weekday","afternoon","shopping","unknown","grocery",0,0,0,"midday"
7,66,26,40,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
7,75,35,40,"weekday","breakfast","unknown","warm","restaurant",1,0,0,"morning"
7,76,36,40,"weekday","breakfast","working","freezing","grocery",0,0,0,"morning"
7,77,37,40,"unknown","afternoon","travelling","warm","restaurant",0,0,0,"midday"
7,78,38,40,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
7,79,39,40,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
7,80,40,40,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
7,85,45,40,"weekend","afternoon","working","cold","restaurant",0,0,0,"midday"
7,92,52,40,"weekday","afternoon","unknown","warm","restaurant",1,0,0,"midday"
7,93,53,40,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
7,94,54,40,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
7,96,56,40,"weekday","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
7,100,60,40,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
7,116,76,40,"weekday","morning","social","unknown","grocery",1,1,0,"morning"
7,126,86,40,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
7,128,88,40,"weekday","night","working","unknown","restaurant",0,1,0,"night"
7,131,91,40,"weekend","afternoon","shopping","cold","grocery",0,1,0,"midday"
7,132,92,40,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
7,145,105,40,"unknown","lunch","travelling","cold","grocery",0,1,0,"midday"
7,148,108,40,"weekday","night","travelling","warm","grocery",1,1,0,"night"
7,149,109,40,"weekday","beforelunch","unknown","warm","restaurant",1,1,0,"midday"
7,150,110,40,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
7,153,113,40,"weekend","lunch","morningrituals","unknown","grocery",0,1,1,"midday"
7,154,114,40,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
7,156,116,40,"weekday","afternoon","shopping","freezing","restaurant",0,1,1,"midday"
7,160,120,40,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
7,164,124,40,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
7,168,128,40,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
7,170,130,40,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
7,171,131,40,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
7,182,142,40,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
7,184,144,40,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
7,188,148,40,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
7,190,150,40,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
7,193,153,40,"unknown","lunch","travelling","cold","grocery",0,1,1,"midday"
7,205,165,40,"unknown","morning","travelling","unknown","restaurant",1,1,1,"morning"
7,208,168,40,"weekday","lunch","shopping","unknown","grocery",0,1,1,"midday"
7,213,173,40,"weekday","morning","working","unknown","restaurant",0,1,1,"morning"
7,218,178,40,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
7,222,182,40,"weekend","afternoon","working","cold","grocery",0,1,1,"midday"
8,45,0,45,"weekday","beforelunch","working","unknown","grocery",0,0,0,"midday"
8,48,3,45,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
8,52,7,45,"weekday","lunch","unknown","freezing","restaurant",1,0,0,"midday"
8,53,8,45,"weekend","lunch","working","hot","grocery",0,0,0,"midday"
8,57,12,45,"weekday","dinner","travelling","hot","grocery",0,0,0,"night"
8,64,19,45,"weekend","breakfast","leisure","unknown","grocery",0,0,0,"morning"
8,65,20,45,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
8,71,26,45,"weekend","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
8,79,34,45,"weekday","beforelunch","unknown","unknown","restaurant",0,0,0,"midday"
8,84,39,45,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
8,85,40,45,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
8,86,41,45,"weekend","afternoon","morningrituals","hot","grocery",0,0,0,"midday"
8,106,61,45,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
8,108,63,45,"weekday","afternoon","unknown","warm","grocery",0,1,0,"midday"
8,111,66,45,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
8,113,68,45,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
8,115,70,45,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
8,116,71,45,"weekday","earlymorning","travelling","unknown","restaurant",0,1,0,"morning"
8,117,72,45,"weekend","lunch","unknown","warm","restaurant",0,1,0,"midday"
8,124,79,45,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,0,"midday"
8,146,101,45,"weekend","morning","unknown","warm","restaurant",0,1,0,"morning"
8,153,108,45,"weekday","earlymorning","shopping","warm","restaurant",1,1,0,"morning"
8,156,111,45,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
8,164,119,45,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
8,166,121,45,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
8,169,124,45,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
8,170,125,45,"weekday","beforelunch","leisure","cold","restaurant",0,1,1,"midday"
8,172,127,45,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
8,175,130,45,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
8,184,139,45,"weekend","beforelunch","working","unknown","grocery",1,1,1,"midday"
8,187,142,45,"weekend","beforelunch","morningrituals","hot","grocery",0,1,1,"midday"
8,189,144,45,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
8,190,145,45,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
8,192,147,45,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
8,195,150,45,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
8,197,152,45,"weekday","lunch","leisure","hot","grocery",0,1,1,"midday"
8,200,155,45,"weekend","breakfast","working","freezing","restaurant",1,1,1,"morning"
8,216,171,45,"weekend","breakfast","morningrituals","hot","restaurant",0,1,1,"morning"
8,218,173,45,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
8,219,174,45,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
8,220,175,45,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
8,222,177,45,"weekday","earlymorning","working","unknown","restaurant",1,1,1,"morning"
8,224,179,45,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
8,225,180,45,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
9,46,0,46,"weekday","evening","travelling","unknown","restaurant",1,0,0,"night"
9,47,1,46,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
9,48,2,46,"weekday","morning","working","freezing","restaurant",0,0,0,"morning"
9,55,9,46,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
9,56,10,46,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
9,58,12,46,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
9,60,14,46,"weekday","morning","leisure","freezing","restaurant",0,0,0,"morning"
9,61,15,46,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
9,66,20,46,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
9,71,25,46,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
9,76,30,46,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
9,81,35,46,"weekend","beforelunch","travelling","warm","grocery",1,0,0,"midday"
9,82,36,46,"weekday","afternoon","shopping","freezing","grocery",0,0,0,"midday"
9,83,37,46,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
9,88,42,46,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
9,89,43,46,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
9,98,52,46,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
9,99,53,46,"weekday","dinner","travelling","freezing","grocery",0,0,0,"night"
9,101,55,46,"weekday","unknown","unknown","hot","restaurant",0,0,0,"unknown"
9,102,56,46,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
9,104,58,46,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
9,107,61,46,"weekend","afternoon","shopping","cold","grocery",0,1,0,"midday"
9,109,63,46,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
9,111,65,46,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
9,115,69,46,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
9,121,75,46,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
9,123,77,46,"weekend","dinner","unknown","unknown","grocery",0,1,0,"night"
9,124,78,46,"weekend","dinner","travelling","freezing","restaurant",0,1,0,"night"
9,127,81,46,"weekend","beforelunch","leisure","warm","grocery",1,1,0,"midday"
9,128,82,46,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
9,131,85,46,"weekday","beforelunch","leisure","warm","grocery",0,1,0,"midday"
9,132,86,46,"weekday","lunch","unknown","hot","grocery",0,1,0,"midday"
9,136,90,46,"weekend","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
9,137,91,46,"weekday","dinner","travelling","warm","grocery",1,1,0,"night"
9,138,92,46,"weekend","lunch","travelling","warm","grocery",1,1,0,"midday"
9,140,94,46,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
9,145,99,46,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
9,148,102,46,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
9,151,105,46,"weekday","breakfast","unknown","unknown","grocery",1,1,0,"morning"
9,152,106,46,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
9,154,108,46,"weekday","beforelunch","shopping","hot","grocery",0,1,0,"midday"
9,157,111,46,"weekend","lunch","travelling","unknown","grocery",1,1,0,"midday"
9,158,112,46,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
9,160,114,46,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
9,162,116,46,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
9,163,117,46,"weekday","beforelunch","shopping","cold","grocery",1,1,1,"midday"
9,164,118,46,"weekday","beforelunch","leisure","hot","restaurant",1,1,1,"midday"
9,165,119,46,"weekday","beforelunch","unknown","warm","grocery",0,1,1,"midday"
9,166,120,46,"weekend","night","travelling","warm","restaurant",0,1,1,"night"
9,173,127,46,"weekday","morning","leisure","hot","grocery",1,1,1,"morning"
9,174,128,46,"weekday","earlymorning","leisure","unknown","grocery",0,1,1,"morning"
9,175,129,46,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
9,177,131,46,"weekday","dinner","travelling","unknown","restaurant",1,1,1,"night"
9,182,136,46,"weekday","lunch","unknown","unknown","grocery",1,1,1,"midday"
9,184,138,46,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
9,187,141,46,"weekend","beforelunch","unknown","warm","grocery",1,1,1,"midday"
9,189,143,46,"weekend","morning","travelling","unknown","grocery",0,1,1,"morning"
9,191,145,46,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
9,193,147,46,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
9,199,153,46,"weekend","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
9,205,159,46,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
9,210,164,46,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
9,211,165,46,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
9,213,167,46,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
9,214,168,46,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
9,215,169,46,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
9,218,172,46,"weekend","lunch","travelling","freezing","grocery",1,1,1,"midday"
9,220,174,46,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
9,221,175,46,"weekend","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
9,222,176,46,"weekday","beforelunch","shopping","hot","grocery",0,1,1,"midday"
9,226,180,46,"weekday","morning","unknown","unknown","grocery",0,1,1,"morning"
9,227,181,46,"weekend","beforelunch","unknown","cold","grocery",1,1,1,"midday"
9,228,182,46,"weekend","morning","travelling","cold","grocery",1,1,1,"morning"
10,53,0,53,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
10,58,5,53,"weekday","night","unknown","cold","grocery",0,0,0,"night"
10,60,7,53,"weekday","latenight","travelling","unknown","grocery",0,0,0,"night"
10,61,8,53,"weekend","lunch","shopping","freezing","grocery",0,0,0,"midday"
10,62,9,53,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
10,66,13,53,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
10,67,14,53,"weekday","afternoon","housework","freezing","grocery",0,0,0,"midday"
10,68,15,53,"weekend","dinner","travelling","cold","grocery",0,0,0,"night"
10,72,19,53,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
10,73,20,53,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
10,77,24,53,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
10,84,31,53,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
10,86,33,53,"weekday","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
10,89,36,53,"weekday","lunch","leisure","unknown","grocery",1,0,0,"midday"
10,92,39,53,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
10,93,40,53,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
10,94,41,53,"weekday","afternoon","working","freezing","restaurant",1,0,0,"midday"
10,96,43,53,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
10,97,44,53,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
10,100,47,53,"weekday","beforelunch","unknown","freezing","grocery",0,0,0,"midday"
10,101,48,53,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
10,103,50,53,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
10,110,57,53,"weekday","lunch","working","freezing","restaurant",0,1,0,"midday"
10,117,64,53,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
10,134,81,53,"weekday","lunch","unknown","freezing","restaurant",1,1,0,"midday"
10,135,82,53,"weekday","beforelunch","shopping","freezing","restaurant",1,1,0,"midday"
10,136,83,53,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
10,139,86,53,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
10,145,92,53,"weekday","beforelunch","leisure","cold","restaurant",0,1,0,"midday"
10,146,93,53,"weekday","night","travelling","cold","grocery",0,1,0,"night"
10,150,97,53,"weekday","afternoon","working","unknown","grocery",1,1,0,"midday"
10,152,99,53,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
10,153,100,53,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
10,155,102,53,"weekend","morning","travelling","unknown","grocery",0,1,0,"morning"
10,159,106,53,"weekend","dinner","travelling","cold","restaurant",1,1,0,"night"
10,160,107,53,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
10,163,110,53,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
10,167,114,53,"weekday","afternoon","leisure","freezing","restaurant",1,1,1,"midday"
10,168,115,53,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
10,169,116,53,"unknown","breakfast","morningrituals","hot","grocery",1,1,1,"morning"
10,182,129,53,"weekday","afternoon","unknown","hot","restaurant",0,1,1,"midday"
10,183,130,53,"weekday","breakfast","working","warm","restaurant",1,1,1,"morning"
10,195,142,53,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
10,200,147,53,"weekend","afternoon","working","unknown","grocery",0,1,1,"midday"
10,202,149,53,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
10,204,151,53,"weekend","morning","leisure","freezing","grocery",1,1,1,"morning"
10,205,152,53,"weekday","beforelunch","working","freezing","restaurant",1,1,1,"midday"
10,208,155,53,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
10,214,161,53,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
10,215,162,53,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
10,218,165,53,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
10,221,168,53,"weekend","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
10,222,169,53,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
10,224,171,53,"weekday","morning","leisure","warm","grocery",0,1,1,"morning"
10,225,172,53,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
10,226,173,53,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
10,227,174,53,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
10,228,175,53,"weekend","morning","leisure","hot","restaurant",1,1,1,"morning"
10,231,178,53,"weekday","breakfast","shopping","cold","restaurant",0,1,1,"morning"
10,234,181,53,"weekend","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
11,58,3,55,"weekend","lunch","unknown","unknown","restaurant",1,0,0,"midday"
11,60,5,55,"weekday","breakfast","shopping","cold","grocery",0,0,0,"morning"
11,61,6,55,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
11,63,8,55,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
11,64,9,55,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
11,65,10,55,"weekend","breakfast","working","cold","grocery",0,0,0,"morning"
11,66,11,55,"weekday","lunch","leisure","cold","restaurant",1,0,0,"midday"
11,68,13,55,"weekend","morning","travelling","cold","grocery",0,0,0,"morning"
11,72,17,55,"weekday","earlymorning","travelling","cold","grocery",0,0,0,"morning"
11,76,21,55,"weekday","lunch","working","freezing","grocery",1,0,0,"midday"
11,78,23,55,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
11,79,24,55,"weekday","morning","travelling","hot","restaurant",1,0,0,"morning"
11,84,29,55,"weekend","unknown","leisure","cold","restaurant",1,0,0,"unknown"
11,87,32,55,"weekend","beforelunch","shopping","freezing","grocery",0,0,0,"midday"
11,88,33,55,"weekend","afternoon","unknown","cold","restaurant",0,0,0,"midday"
11,89,34,55,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
11,90,35,55,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
11,91,36,55,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
11,93,38,55,"weekday","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
11,95,40,55,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
11,98,43,55,"weekend","dinner","leisure","cold","grocery",0,0,0,"night"
11,102,47,55,"weekend","afternoon","working","unknown","grocery",0,0,0,"midday"
11,105,50,55,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
11,107,52,55,"weekend","afternoon","travelling","warm","restaurant",1,0,0,"midday"
11,108,53,55,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
11,110,55,55,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
11,113,58,55,"weekend","lunch","unknown","freezing","grocery",0,1,0,"midday"
11,114,59,55,"weekday","lunch","working","hot","restaurant",1,1,0,"midday"
11,115,60,55,"weekday","night","travelling","unknown","restaurant",1,1,0,"night"
11,117,62,55,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
11,118,63,55,"weekday","lunch","morningrituals","unknown","grocery",0,1,0,"midday"
11,119,64,55,"weekend","lunch","leisure","unknown","grocery",0,1,0,"midday"
11,120,65,55,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
11,124,69,55,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
11,125,70,55,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
11,127,72,55,"weekend","breakfast","leisure","warm","grocery",0,1,0,"morning"
11,129,74,55,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
11,131,76,55,"weekend","lunch","shopping","freezing","grocery",0,1,0,"midday"
11,132,77,55,"weekend","lunch","unknown","hot","grocery",0,1,0,"midday"
11,133,78,55,"weekday","morning","unknown","hot","restaurant",1,1,0,"morning"
11,134,79,55,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
11,136,81,55,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
11,137,82,55,"weekend","breakfast","travelling","warm","restaurant",0,1,0,"morning"
11,138,83,55,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
11,140,85,55,"weekday","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
11,141,86,55,"weekend","afternoon","unknown","unknown","grocery",0,1,0,"midday"
11,142,87,55,"weekday","dinner","leisure","freezing","restaurant",0,1,0,"night"
11,143,88,55,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
11,144,89,55,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
11,146,91,55,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
11,148,93,55,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
11,149,94,55,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
11,150,95,55,"weekday","beforelunch","leisure","unknown","grocery",0,1,0,"midday"
11,151,96,55,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
11,152,97,55,"weekday","night","travelling","warm","restaurant",0,1,0,"night"
11,154,99,55,"weekday","breakfast","travelling","hot","grocery",1,1,0,"morning"
11,157,102,55,"weekday","dinner","unknown","freezing","grocery",1,1,0,"night"
11,160,105,55,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
11,161,106,55,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
11,162,107,55,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
11,163,108,55,"weekday","night","travelling","cold","grocery",0,1,0,"night"
11,165,110,55,"weekday","night","unknown","warm","restaurant",0,1,0,"night"
11,166,111,55,"weekend","breakfast","travelling","cold","restaurant",1,1,0,"morning"
11,167,112,55,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
11,168,113,55,"weekday","morning","leisure","cold","grocery",0,1,1,"morning"
11,170,115,55,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
11,172,117,55,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
11,173,118,55,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
11,176,121,55,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
11,177,122,55,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
11,178,123,55,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
11,181,126,55,"weekend","morning","travelling","cold","grocery",1,1,1,"morning"
11,184,129,55,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
11,186,131,55,"weekend","lunch","morningrituals","freezing","grocery",0,1,1,"midday"
11,187,132,55,"weekday","lunch","leisure","unknown","grocery",0,1,1,"midday"
11,188,133,55,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
11,192,137,55,"weekend","night","shopping","cold","restaurant",0,1,1,"night"
11,193,138,55,"weekend","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
11,194,139,55,"weekday","morning","travelling","unknown","grocery",1,1,1,"morning"
11,195,140,55,"weekday","unknown","travelling","unknown","grocery",1,1,1,"unknown"
11,196,141,55,"weekday","breakfast","working","warm","grocery",0,1,1,"morning"
11,197,142,55,"weekday","dinner","leisure","warm","restaurant",0,1,1,"night"
11,200,145,55,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
11,201,146,55,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
11,203,148,55,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
11,204,149,55,"weekday","lunch","shopping","cold","grocery",0,1,1,"midday"
11,209,154,55,"weekday","beforelunch","unknown","freezing","restaurant",1,1,1,"midday"
11,212,157,55,"weekday","dinner","shopping","unknown","restaurant",1,1,1,"night"
11,214,159,55,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
11,218,163,55,"weekend","breakfast","leisure","cold","restaurant",1,1,1,"morning"
11,219,164,55,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
11,220,165,55,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
11,223,168,55,"weekend","afternoon","working","freezing","restaurant",0,1,1,"midday"
11,224,169,55,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
11,230,175,55,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
11,232,177,55,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
11,233,178,55,"weekend","unknown","travelling","warm","grocery",1,1,1,"unknown"
11,234,179,55,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
11,235,180,55,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
11,236,181,55,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
11,238,183,55,"weekday","lunch","working","unknown","restaurant",1,1,1,"midday"
12,61,0,61,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
12,63,2,61,"weekday","morning","unknown","hot","restaurant",0,0,0,"morning"
12,64,3,61,"weekday","beforelunch","leisure","freezing","restaurant",0,0,0,"midday"
12,65,4,61,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
12,67,6,61,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
12,68,7,61,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
12,69,8,61,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
12,70,9,61,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
12,71,10,61,"weekday","lunch","workingout","cold","restaurant",0,0,0,"midday"
12,72,11,61,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
12,73,12,61,"weekday","beforelunch","leisure","freezing","grocery",0,0,0,"midday"
12,74,13,61,"weekday","beforelunch","shopping","unknown","restaurant",1,0,0,"midday"
12,75,14,61,"weekday","beforelunch","morningrituals","hot","grocery",0,0,0,"midday"
12,77,16,61,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
12,78,17,61,"weekday","night","leisure","unknown","restaurant",0,0,0,"night"
12,80,19,61,"weekday","earlymorning","morningrituals","unknown","restaurant",1,0,0,"morning"
12,84,23,61,"weekend","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
12,85,24,61,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
12,87,26,61,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
12,90,29,61,"unknown","afternoon","unknown","cold","restaurant",1,0,0,"midday"
12,92,31,61,"unknown","breakfast","travelling","hot","grocery",0,0,0,"morning"
12,93,32,61,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
12,95,34,61,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
12,96,35,61,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
12,97,36,61,"weekday","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
12,98,37,61,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
12,99,38,61,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
12,100,39,61,"weekday","breakfast","leisure","freezing","restaurant",0,0,0,"morning"
12,101,40,61,"weekday","morning","travelling","hot","restaurant",0,0,0,"morning"
12,102,41,61,"weekday","dinner","working","cold","grocery",0,0,0,"night"
12,104,43,61,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
12,105,44,61,"weekday","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
12,106,45,61,"weekend","beforelunch","travelling","hot","grocery",1,0,0,"midday"
12,107,46,61,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
12,110,49,61,"weekend","afternoon","shopping","warm","grocery",0,0,0,"midday"
12,111,50,61,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
12,112,51,61,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
12,113,52,61,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
12,114,53,61,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
12,115,54,61,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
12,119,58,61,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
12,120,59,61,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
12,121,60,61,"weekday","dinner","travelling","freezing","grocery",1,1,0,"night"
12,122,61,61,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
12,123,62,61,"unknown","afternoon","unknown","freezing","grocery",1,1,0,"midday"
12,125,64,61,"weekday","beforelunch","leisure","freezing","grocery",0,1,0,"midday"
12,126,65,61,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
12,128,67,61,"weekday","beforelunch","unknown","warm","grocery",0,1,0,"midday"
12,132,71,61,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
12,133,72,61,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
12,134,73,61,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
12,136,75,61,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
12,137,76,61,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
12,140,79,61,"weekday","earlymorning","travelling","warm","restaurant",1,1,0,"morning"
12,142,81,61,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
12,143,82,61,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
12,144,83,61,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
12,145,84,61,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
12,146,85,61,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
12,148,87,61,"weekday","morning","working","unknown","restaurant",0,1,0,"morning"
12,149,88,61,"weekday","beforelunch","unknown","hot","restaurant",0,1,0,"midday"
12,150,89,61,"weekday","earlymorning","shopping","cold","grocery",0,1,0,"morning"
12,151,90,61,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
12,152,91,61,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
12,153,92,61,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
12,154,93,61,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
12,155,94,61,"weekday","dinner","travelling","unknown","restaurant",0,1,0,"night"
12,156,95,61,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
12,158,97,61,"weekday","beforelunch","leisure","cold","grocery",0,1,0,"midday"
12,160,99,61,"weekday","night","travelling","warm","grocery",1,1,0,"night"
12,161,100,61,"weekday","afternoon","working","freezing","grocery",1,1,0,"midday"
12,162,101,61,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
12,165,104,61,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
12,166,105,61,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
12,167,106,61,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
12,169,108,61,"weekend","breakfast","travelling","hot","restaurant",0,1,0,"morning"
12,170,109,61,"unknown","lunch","travelling","freezing","restaurant",0,1,0,"midday"
12,171,110,61,"weekday","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
12,173,112,61,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
12,174,113,61,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
12,175,114,61,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
12,176,115,61,"weekday","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
12,178,117,61,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
12,179,118,61,"unknown","morning","unknown","cold","restaurant",0,1,1,"morning"
12,180,119,61,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
12,182,121,61,"weekend","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
12,185,124,61,"weekday","lunch","leisure","unknown","grocery",0,1,1,"midday"
12,186,125,61,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
12,187,126,61,"weekend","dinner","travelling","warm","restaurant",0,1,1,"night"
12,188,127,61,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
12,189,128,61,"unknown","breakfast","travelling","warm","restaurant",1,1,1,"morning"
12,191,130,61,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
12,193,132,61,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
12,195,134,61,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
12,196,135,61,"weekday","lunch","working","cold","grocery",1,1,1,"midday"
12,197,136,61,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
12,200,139,61,"weekday","evening","working","unknown","grocery",0,1,1,"night"
12,201,140,61,"weekday","breakfast","unknown","hot","restaurant",0,1,1,"morning"
12,202,141,61,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
12,205,144,61,"weekday","breakfast","travelling","freezing","grocery",1,1,1,"morning"
12,206,145,61,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
12,207,146,61,"weekday","unknown","travelling","cold","restaurant",1,1,1,"unknown"
12,208,147,61,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
12,210,149,61,"weekend","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
12,211,150,61,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
12,212,151,61,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
12,213,152,61,"weekday","earlymorning","unknown","unknown","grocery",0,1,1,"morning"
12,215,154,61,"weekday","earlymorning","travelling","cold","restaurant",1,1,1,"morning"
12,216,155,61,"weekday","earlymorning","travelling","freezing","grocery",0,1,1,"morning"
12,218,157,61,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
12,219,158,61,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
12,223,162,61,"weekend","dinner","unknown","cold","grocery",1,1,1,"night"
12,226,165,61,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
12,228,167,61,"weekend","afternoon","travelling","hot","restaurant",1,1,1,"midday"
12,229,168,61,"weekend","dinner","travelling","cold","grocery",1,1,1,"night"
12,230,169,61,"weekend","afternoon","shopping","unknown","grocery",0,1,1,"midday"
12,233,172,61,"weekend","breakfast","shopping","freezing","grocery",0,1,1,"morning"
12,234,173,61,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
12,236,175,61,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
12,237,176,61,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
12,238,177,61,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
12,239,178,61,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
12,241,180,61,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
12,244,183,61,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
13,77,5,72,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
13,100,28,72,"weekday","beforelunch","leisure","warm","restaurant",1,0,0,"midday"
13,123,51,72,"weekend","afternoon","working","warm","restaurant",0,0,0,"midday"
13,134,62,72,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
13,137,65,72,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
13,142,70,72,"weekday","lunch","leisure","freezing","restaurant",0,1,0,"midday"
13,156,84,72,"weekday","unknown","working","warm","restaurant",0,1,0,"unknown"
13,167,95,72,"weekday","lunch","leisure","hot","grocery",0,1,0,"midday"
13,172,100,72,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
13,193,121,72,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
13,232,160,72,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
14,81,2,79,"weekday","afternoon","working","cold","grocery",1,0,0,"midday"
14,82,3,79,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
14,87,8,79,"weekday","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
14,90,11,79,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
14,91,12,79,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
14,103,24,79,"weekday","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
14,105,26,79,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
14,106,27,79,"weekend","beforelunch","working","cold","grocery",1,0,0,"midday"
14,108,29,79,"weekday","latenight","unknown","freezing","grocery",1,0,0,"night"
14,111,32,79,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
14,113,34,79,"weekend","afternoon","unknown","cold","grocery",1,0,0,"midday"
14,118,39,79,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
14,125,46,79,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
14,128,49,79,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
14,129,50,79,"weekend","night","travelling","cold","grocery",1,0,0,"night"
14,130,51,79,"weekend","breakfast","travelling","warm","restaurant",0,0,0,"morning"
14,147,68,79,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
14,154,75,79,"weekend","morning","shopping","cold","grocery",0,1,0,"morning"
14,155,76,79,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
14,158,79,79,"weekday","beforelunch","leisure","warm","restaurant",0,1,0,"midday"
14,160,81,79,"weekday","dinner","unknown","warm","restaurant",1,1,0,"night"
14,168,89,79,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
14,171,92,79,"weekday","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
14,175,96,79,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
14,176,97,79,"weekday","breakfast","morningrituals","warm","restaurant",1,1,0,"morning"
14,178,99,79,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
14,184,105,79,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
14,190,111,79,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
14,196,117,79,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
14,198,119,79,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
14,199,120,79,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
14,201,122,79,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
14,204,125,79,"weekend","lunch","working","warm","restaurant",1,1,1,"midday"
14,208,129,79,"unknown","beforelunch","unknown","unknown","restaurant",1,1,1,"midday"
14,211,132,79,"weekend","afternoon","unknown","unknown","grocery",1,1,1,"midday"
14,215,136,79,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
14,217,138,79,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
14,223,144,79,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
14,227,148,79,"weekday","lunch","morningrituals","freezing","grocery",0,1,1,"midday"
14,231,152,79,"weekend","night","unknown","cold","grocery",1,1,1,"night"
14,240,161,79,"weekend","lunch","travelling","hot","restaurant",1,1,1,"midday"
14,246,167,79,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
14,249,170,79,"weekend","morning","unknown","warm","grocery",0,1,1,"morning"
14,254,175,79,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
14,262,183,79,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
15,80,0,80,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
15,81,1,80,"weekend","morning","travelling","warm","restaurant",0,0,0,"morning"
15,82,2,80,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
15,83,3,80,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
15,84,4,80,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
15,88,8,80,"unknown","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
15,90,10,80,"weekday","lunch","travelling","hot","grocery",0,0,0,"midday"
15,91,11,80,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
15,93,13,80,"weekday","afternoon","morningrituals","warm","grocery",0,0,0,"midday"
15,95,15,80,"weekend","afternoon","leisure","unknown","grocery",0,0,0,"midday"
15,96,16,80,"weekday","beforelunch","morningrituals","hot","grocery",0,0,0,"midday"
15,97,17,80,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
15,98,18,80,"weekend","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
15,99,19,80,"weekday","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
15,100,20,80,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
15,103,23,80,"unknown","dinner","unknown","warm","grocery",0,0,0,"night"
15,104,24,80,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
15,105,25,80,"weekend","afternoon","travelling","freezing","grocery",1,0,0,"midday"
15,107,27,80,"weekend","morning","travelling","cold","restaurant",1,0,0,"morning"
15,109,29,80,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
15,110,30,80,"weekend","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
15,111,31,80,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
15,112,32,80,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
15,114,34,80,"weekday","breakfast","unknown","cold","restaurant",0,0,0,"morning"
15,115,35,80,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
15,116,36,80,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
15,117,37,80,"unknown","afternoon","leisure","freezing","grocery",0,0,0,"midday"
15,118,38,80,"unknown","afternoon","leisure","cold","grocery",0,0,0,"midday"
15,119,39,80,"weekday","dinner","shopping","cold","restaurant",0,0,0,"night"
15,122,42,80,"weekday","afternoon","unknown","unknown","grocery",0,0,0,"midday"
15,124,44,80,"weekend","beforelunch","shopping","freezing","grocery",0,0,0,"midday"
15,125,45,80,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
15,127,47,80,"weekday","morning","unknown","hot","grocery",0,0,0,"morning"
15,130,50,80,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
15,131,51,80,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
15,133,53,80,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
15,134,54,80,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
15,138,58,80,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
15,139,59,80,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
15,140,60,80,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
15,141,61,80,"weekend","afternoon","shopping","freezing","grocery",0,1,0,"midday"
15,142,62,80,"weekday","beforelunch","shopping","warm","grocery",0,1,0,"midday"
15,144,64,80,"weekend","breakfast","working","cold","grocery",0,1,0,"morning"
15,145,65,80,"weekend","afternoon","travelling","warm","restaurant",1,1,0,"midday"
15,147,67,80,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
15,148,68,80,"weekday","morning","shopping","unknown","restaurant",0,1,0,"morning"
15,149,69,80,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
15,150,70,80,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
15,151,71,80,"unknown","afternoon","travelling","cold","restaurant",0,1,0,"midday"
15,155,75,80,"weekday","afternoon","working","hot","grocery",1,1,0,"midday"
15,158,78,80,"weekday","beforelunch","unknown","cold","grocery",1,1,0,"midday"
15,161,81,80,"weekday","afternoon","shopping","hot","restaurant",0,1,0,"midday"
15,164,84,80,"weekend","afternoon","unknown","hot","grocery",1,1,0,"midday"
15,165,85,80,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
15,166,86,80,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
15,168,88,80,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
15,169,89,80,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
15,170,90,80,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
15,171,91,80,"weekend","evening","travelling","freezing","grocery",0,1,0,"night"
15,172,92,80,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
15,173,93,80,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
15,174,94,80,"weekend","lunch","travelling","warm","grocery",0,1,0,"midday"
15,175,95,80,"weekend","afternoon","shopping","freezing","grocery",1,1,0,"midday"
15,176,96,80,"weekday","breakfast","travelling","freezing","grocery",1,1,0,"morning"
15,177,97,80,"weekday","lunch","unknown","hot","restaurant",0,1,0,"midday"
15,178,98,80,"weekday","afternoon","unknown","hot","restaurant",1,1,0,"midday"
15,182,102,80,"weekend","unknown","travelling","cold","restaurant",0,1,0,"unknown"
15,183,103,80,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
15,185,105,80,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
15,186,106,80,"weekend","breakfast","travelling","cold","restaurant",0,1,0,"morning"
15,187,107,80,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
15,188,108,80,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
15,189,109,80,"weekday","dinner","leisure","unknown","restaurant",1,1,0,"night"
15,196,116,80,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
15,201,121,80,"weekend","beforelunch","travelling","hot","grocery",0,1,1,"midday"
15,202,122,80,"weekday","afternoon","working","hot","restaurant",1,1,1,"midday"
15,203,123,80,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
15,205,125,80,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
15,207,127,80,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
15,208,128,80,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
15,211,131,80,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
15,213,133,80,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
15,214,134,80,"weekday","breakfast","shopping","cold","grocery",0,1,1,"morning"
15,216,136,80,"weekday","night","travelling","unknown","restaurant",1,1,1,"night"
15,217,137,80,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
15,218,138,80,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
15,219,139,80,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
15,220,140,80,"weekday","lunch","shopping","cold","grocery",0,1,1,"midday"
15,221,141,80,"weekend","breakfast","leisure","warm","restaurant",0,1,1,"morning"
15,222,142,80,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
15,223,143,80,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
15,225,145,80,"weekday","afternoon","shopping","cold","restaurant",1,1,1,"midday"
15,226,146,80,"weekend","morning","travelling","unknown","grocery",1,1,1,"morning"
15,228,148,80,"weekend","lunch","shopping","unknown","grocery",0,1,1,"midday"
15,229,149,80,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
15,231,151,80,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
15,232,152,80,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
15,233,153,80,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
15,234,154,80,"weekend","afternoon","shopping","warm","restaurant",1,1,1,"midday"
15,235,155,80,"weekend","unknown","travelling","freezing","grocery",1,1,1,"unknown"
15,236,156,80,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
15,241,161,80,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
15,249,169,80,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
15,250,170,80,"weekday","morning","unknown","cold","restaurant",1,1,1,"morning"
15,251,171,80,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
15,254,174,80,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
15,255,175,80,"weekend","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
15,256,176,80,"weekend","dinner","leisure","cold","grocery",1,1,1,"night"
15,257,177,80,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
15,258,178,80,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
15,260,180,80,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
15,262,182,80,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
16,93,10,83,"weekend","afternoon","leisure","cold","grocery",0,0,0,"midday"
16,110,27,83,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
16,113,30,83,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
16,114,31,83,"weekday","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
16,117,34,83,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
16,119,36,83,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
16,125,42,83,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
16,135,52,83,"weekend","breakfast","working","freezing","restaurant",0,0,0,"morning"
16,152,69,83,"weekday","lunch","working","cold","grocery",0,1,0,"midday"
16,153,70,83,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
16,155,72,83,"weekend","lunch","working","warm","grocery",0,1,0,"midday"
16,173,90,83,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
16,176,93,83,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
16,178,95,83,"weekday","dinner","unknown","freezing","grocery",0,1,0,"night"
16,180,97,83,"weekday","morning","working","cold","restaurant",1,1,0,"morning"
16,181,98,83,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
16,185,102,83,"weekday","dinner","travelling","warm","restaurant",0,1,0,"night"
16,186,103,83,"unknown","dinner","social","unknown","grocery",0,1,0,"night"
16,190,107,83,"weekday","lunch","unknown","hot","grocery",0,1,0,"midday"
16,192,109,83,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
16,194,111,83,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
16,197,114,83,"weekend","beforelunch","working","unknown","restaurant",0,1,1,"midday"
16,200,117,83,"weekday","afternoon","morningrituals","warm","grocery",1,1,1,"midday"
16,202,119,83,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
16,212,129,83,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
16,216,133,83,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
16,243,160,83,"weekday","earlymorning","travelling","unknown","restaurant",0,1,1,"morning"
16,252,169,83,"unknown","dinner","leisure","cold","grocery",1,1,1,"night"
16,253,170,83,"weekday","lunch","working","unknown","grocery",1,1,1,"midday"
16,259,176,83,"weekday","dinner","shopping","warm","restaurant",0,1,1,"night"
16,263,180,83,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
16,264,181,83,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
17,91,2,89,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
17,93,4,89,"weekday","lunch","leisure","cold","grocery",1,0,0,"midday"
17,94,5,89,"weekend","morning","travelling","cold","restaurant",0,0,0,"morning"
17,103,14,89,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
17,104,15,89,"weekend","earlymorning","travelling","unknown","restaurant",0,0,0,"morning"
17,106,17,89,"weekday","afternoon","leisure","warm","grocery",0,0,0,"midday"
17,108,19,89,"weekday","night","unknown","warm","restaurant",0,0,0,"night"
17,116,27,89,"weekday","dinner","travelling","freezing","restaurant",1,0,0,"night"
17,119,30,89,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
17,120,31,89,"weekday","beforelunch","unknown","warm","grocery",1,0,0,"midday"
17,123,34,89,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
17,124,35,89,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
17,125,36,89,"weekday","breakfast","working","freezing","restaurant",0,0,0,"morning"
17,127,38,89,"weekday","lunch","leisure","unknown","grocery",0,0,0,"midday"
17,128,39,89,"weekend","breakfast","working","unknown","grocery",0,0,0,"morning"
17,129,40,89,"weekend","earlymorning","travelling","warm","grocery",0,0,0,"morning"
17,132,43,89,"weekend","morning","travelling","cold","restaurant",0,0,0,"morning"
17,134,45,89,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
17,135,46,89,"weekday","lunch","working","unknown","restaurant",1,0,0,"midday"
17,137,48,89,"weekday","morning","unknown","warm","grocery",0,0,0,"morning"
17,139,50,89,"weekday","morning","working","cold","grocery",1,0,0,"morning"
17,140,51,89,"weekend","unknown","shopping","freezing","restaurant",0,0,0,"unknown"
17,144,55,89,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
17,146,57,89,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
17,149,60,89,"weekend","afternoon","travelling","hot","grocery",0,1,0,"midday"
17,150,61,89,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
17,151,62,89,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
17,152,63,89,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
17,153,64,89,"weekday","beforelunch","working","cold","restaurant",1,1,0,"midday"
17,154,65,89,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
17,163,74,89,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
17,167,78,89,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
17,180,91,89,"weekday","lunch","unknown","cold","restaurant",1,1,0,"midday"
17,181,92,89,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
17,182,93,89,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
17,188,99,89,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
17,190,101,89,"weekend","breakfast","leisure","cold","restaurant",0,1,0,"morning"
17,192,103,89,"weekend","morning","housework","unknown","restaurant",0,1,0,"morning"
17,196,107,89,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
17,202,113,89,"weekday","beforelunch","unknown","hot","grocery",0,1,1,"midday"
17,211,122,89,"weekday","afternoon","leisure","unknown","grocery",1,1,1,"midday"
17,212,123,89,"weekend","breakfast","unknown","cold","restaurant",1,1,1,"morning"
17,213,124,89,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
17,221,132,89,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
17,222,133,89,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
17,225,136,89,"weekday","lunch","working","hot","restaurant",0,1,1,"midday"
17,226,137,89,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
17,227,138,89,"unknown","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
17,238,149,89,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
17,239,150,89,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
17,241,152,89,"weekday","latenight","travelling","freezing","restaurant",0,1,1,"night"
17,243,154,89,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
17,244,155,89,"weekend","beforelunch","shopping","warm","restaurant",0,1,1,"midday"
17,245,156,89,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
17,250,161,89,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
17,251,162,89,"weekday","beforelunch","leisure","warm","grocery",1,1,1,"midday"
17,254,165,89,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
17,259,170,89,"weekend","evening","travelling","freezing","restaurant",0,1,1,"night"
17,269,180,89,"weekday","lunch","travelling","warm","grocery",1,1,1,"midday"
17,271,182,89,"weekday","lunch","travelling","warm","grocery",1,1,1,"midday"
17,272,183,89,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
18,99,1,98,"weekday","morning","shopping","unknown","restaurant",0,0,0,"morning"
18,104,6,98,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
18,107,9,98,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
18,110,12,98,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
18,111,13,98,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
18,114,16,98,"weekday","dinner","leisure","warm","restaurant",0,0,0,"night"
18,115,17,98,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
18,118,20,98,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
18,119,21,98,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
18,125,27,98,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
18,129,31,98,"weekend","lunch","leisure","unknown","grocery",0,0,0,"midday"
18,136,38,98,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
18,148,50,98,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
18,152,54,98,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
18,155,57,98,"weekday","unknown","unknown","unknown","grocery",0,1,0,"unknown"
18,158,60,98,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
18,160,62,98,"weekday","morning","shopping","freezing","grocery",1,1,0,"morning"
18,162,64,98,"weekday","afternoon","working","warm","restaurant",0,1,0,"midday"
18,165,67,98,"weekend","earlymorning","travelling","cold","restaurant",1,1,0,"morning"
18,172,74,98,"weekend","morning","travelling","unknown","grocery",1,1,0,"morning"
18,175,77,98,"weekday","afternoon","morningrituals","cold","restaurant",1,1,0,"midday"
18,177,79,98,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
18,179,81,98,"weekday","dinner","working","hot","restaurant",0,1,0,"night"
18,183,85,98,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
18,187,89,98,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
18,192,94,98,"weekday","lunch","morningrituals","unknown","grocery",1,1,0,"midday"
18,193,95,98,"weekend","lunch","unknown","hot","restaurant",0,1,0,"midday"
18,195,97,98,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
18,197,99,98,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
18,198,100,98,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
18,200,102,98,"weekday","lunch","leisure","freezing","restaurant",1,1,0,"midday"
18,207,109,98,"weekday","afternoon","shopping","freezing","grocery",0,1,0,"midday"
18,208,110,98,"weekday","lunch","shopping","freezing","grocery",1,1,0,"midday"
18,210,112,98,"weekday","morning","travelling","cold","grocery",1,1,0,"morning"
18,227,129,98,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
18,231,133,98,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
18,232,134,98,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
18,237,139,98,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
18,238,140,98,"weekend","afternoon","travelling","warm","grocery",1,1,1,"midday"
18,244,146,98,"weekday","earlymorning","leisure","cold","restaurant",1,1,1,"morning"
18,257,159,98,"weekday","beforelunch","morningrituals","freezing","restaurant",0,1,1,"midday"
18,258,160,98,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
18,259,161,98,"weekend","morning","travelling","cold","grocery",0,1,1,"morning"
18,262,164,98,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
18,272,174,98,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
18,275,177,98,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
18,276,178,98,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
18,277,179,98,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
18,278,180,98,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
18,281,183,98,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
19,104,0,104,"weekend","morning","travelling","hot","restaurant",0,0,0,"morning"
19,106,2,104,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
19,107,3,104,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
19,108,4,104,"weekend","beforelunch","working","cold","grocery",0,0,0,"midday"
19,111,7,104,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
19,112,8,104,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
19,113,9,104,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
19,116,12,104,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
19,118,14,104,"weekday","lunch","working","unknown","grocery",0,0,0,"midday"
19,119,15,104,"weekday","afternoon","working","freezing","grocery",1,0,0,"midday"
19,121,17,104,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
19,122,18,104,"weekday","morning","travelling","cold","grocery",1,0,0,"morning"
19,123,19,104,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
19,124,20,104,"weekday","afternoon","leisure","unknown","restaurant",1,0,0,"midday"
19,125,21,104,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
19,129,25,104,"weekend","unknown","travelling","cold","grocery",1,0,0,"unknown"
19,130,26,104,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
19,132,28,104,"weekend","afternoon","unknown","warm","grocery",0,0,0,"midday"
19,133,29,104,"weekday","afternoon","working","hot","grocery",0,0,0,"midday"
19,134,30,104,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
19,136,32,104,"unknown","night","working","cold","restaurant",0,0,0,"night"
19,137,33,104,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
19,139,35,104,"weekend","morning","unknown","cold","grocery",0,0,0,"morning"
19,140,36,104,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
19,141,37,104,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
19,142,38,104,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
19,144,40,104,"weekend","afternoon","shopping","cold","restaurant",1,0,0,"midday"
19,145,41,104,"weekday","afternoon","shopping","cold","restaurant",1,0,0,"midday"
19,146,42,104,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
19,147,43,104,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
19,148,44,104,"weekday","earlymorning","morningrituals","warm","grocery",0,0,0,"morning"
19,149,45,104,"weekend","beforelunch","travelling","warm","grocery",1,0,0,"midday"
19,150,46,104,"weekday","afternoon","shopping","warm","restaurant",0,0,0,"midday"
19,151,47,104,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
19,152,48,104,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
19,154,50,104,"weekend","beforelunch","unknown","warm","grocery",1,0,0,"midday"
19,155,51,104,"weekend","lunch","travelling","warm","grocery",0,0,0,"midday"
19,156,52,104,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
19,158,54,104,"weekday","lunch","unknown","warm","grocery",1,0,0,"midday"
19,164,60,104,"weekday","beforelunch","working","cold","grocery",1,1,0,"midday"
19,167,63,104,"weekend","beforelunch","working","hot","grocery",0,1,0,"midday"
19,168,64,104,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
19,169,65,104,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
19,171,67,104,"weekday","dinner","travelling","hot","grocery",0,1,0,"night"
19,174,70,104,"weekday","beforelunch","travelling","hot","grocery",1,1,0,"midday"
19,175,71,104,"weekday","night","unknown","warm","grocery",1,1,0,"night"
19,176,72,104,"unknown","beforelunch","workingout","cold","grocery",1,1,0,"midday"
19,177,73,104,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
19,179,75,104,"weekday","lunch","leisure","hot","restaurant",1,1,0,"midday"
19,181,77,104,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
19,184,80,104,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
19,187,83,104,"weekday","earlymorning","unknown","hot","grocery",0,1,0,"morning"
19,188,84,104,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
19,194,90,104,"weekday","lunch","working","hot","grocery",0,1,0,"midday"
19,196,92,104,"weekday","earlymorning","unknown","hot","grocery",0,1,0,"morning"
19,199,95,104,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
19,200,96,104,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
19,202,98,104,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
19,204,100,104,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
19,208,104,104,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
19,209,105,104,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
19,210,106,104,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
19,213,109,104,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
19,214,110,104,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
19,217,113,104,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
19,219,115,104,"weekday","lunch","working","cold","grocery",1,1,1,"midday"
19,220,116,104,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
19,221,117,104,"weekday","lunch","leisure","cold","grocery",1,1,1,"midday"
19,222,118,104,"weekday","breakfast","travelling","cold","restaurant",1,1,1,"morning"
19,224,120,104,"weekend","morning","unknown","freezing","restaurant",0,1,1,"morning"
19,227,123,104,"weekday","lunch","morningrituals","warm","restaurant",1,1,1,"midday"
19,231,127,104,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
19,232,128,104,"weekday","unknown","travelling","cold","grocery",1,1,1,"unknown"
19,234,130,104,"weekday","breakfast","shopping","cold","grocery",0,1,1,"morning"
19,235,131,104,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
19,236,132,104,"weekend","dinner","travelling","cold","grocery",0,1,1,"night"
19,238,134,104,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
19,241,137,104,"weekday","breakfast","working","freezing","grocery",0,1,1,"morning"
19,242,138,104,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
19,243,139,104,"weekday","afternoon","working","freezing","grocery",1,1,1,"midday"
19,244,140,104,"weekend","lunch","leisure","freezing","grocery",0,1,1,"midday"
19,246,142,104,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
19,247,143,104,"weekday","afternoon","social","unknown","grocery",1,1,1,"midday"
19,252,148,104,"weekday","unknown","working","freezing","grocery",0,1,1,"unknown"
19,256,152,104,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
19,257,153,104,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
19,259,155,104,"weekday","breakfast","travelling","warm","restaurant",1,1,1,"morning"
19,262,158,104,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
19,267,163,104,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
19,268,164,104,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
19,269,165,104,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
19,270,166,104,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
19,271,167,104,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
19,272,168,104,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
19,275,171,104,"weekday","afternoon","leisure","hot","restaurant",0,1,1,"midday"
19,276,172,104,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
19,277,173,104,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
19,279,175,104,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
19,283,179,104,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
19,284,180,104,"weekday","dinner","unknown","unknown","restaurant",0,1,1,"night"
19,285,181,104,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
20,126,10,116,"weekday","lunch","travelling","hot","grocery",1,0,0,"midday"
20,133,17,116,"weekend","beforelunch","travelling","unknown","restaurant",1,0,0,"midday"
20,149,33,116,"weekend","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
20,181,65,116,"weekday","unknown","travelling","unknown","grocery",1,1,0,"unknown"
20,192,76,116,"weekday","dinner","travelling","cold","grocery",1,1,0,"night"
20,194,78,116,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
20,214,98,116,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
20,215,99,116,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
20,238,122,116,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
20,256,140,116,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
20,278,162,116,"weekend","breakfast","travelling","warm","restaurant",0,1,1,"morning"
21,126,0,126,"weekday","lunch","leisure","cold","grocery",1,0,0,"midday"
21,127,1,126,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
21,128,2,126,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
21,129,3,126,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
21,130,4,126,"weekday","morning","leisure","unknown","restaurant",0,0,0,"morning"
21,131,5,126,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
21,134,8,126,"weekend","beforelunch","unknown","unknown","grocery",1,0,0,"midday"
21,136,10,126,"weekday","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
21,137,11,126,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
21,139,13,126,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
21,142,16,126,"weekday","afternoon","working","hot","restaurant",1,0,0,"midday"
21,152,26,126,"weekday","lunch","working","warm","restaurant",0,0,0,"midday"
21,153,27,126,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
21,157,31,126,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
21,159,33,126,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
21,161,35,126,"weekend","lunch","travelling","freezing","restaurant",1,0,0,"midday"
21,162,36,126,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
21,163,37,126,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
21,166,40,126,"weekday","afternoon","travelling","hot","grocery",1,0,0,"midday"
21,168,42,126,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
21,169,43,126,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
21,170,44,126,"weekend","beforelunch","travelling","hot","grocery",0,0,0,"midday"
21,175,49,126,"weekend","afternoon","unknown","cold","restaurant",0,0,0,"midday"
21,176,50,126,"weekday","lunch","shopping","hot","restaurant",0,0,0,"midday"
21,178,52,126,"weekday","afternoon","shopping","unknown","grocery",0,0,0,"midday"
21,180,54,126,"weekend","afternoon","unknown","cold","grocery",1,0,0,"midday"
21,182,56,126,"weekday","afternoon","working","hot","grocery",0,0,0,"midday"
21,183,57,126,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
21,185,59,126,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
21,186,60,126,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
21,187,61,126,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
21,188,62,126,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
21,191,65,126,"weekday","morning","travelling","cold","grocery",1,1,0,"morning"
21,192,66,126,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
21,194,68,126,"weekday","lunch","unknown","cold","restaurant",1,1,0,"midday"
21,195,69,126,"weekday","unknown","travelling","freezing","restaurant",1,1,0,"unknown"
21,196,70,126,"weekend","beforelunch","unknown","cold","restaurant",0,1,0,"midday"
21,197,71,126,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
21,198,72,126,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
21,199,73,126,"weekday","morning","travelling","freezing","restaurant",1,1,0,"morning"
21,202,76,126,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
21,205,79,126,"unknown","morning","travelling","unknown","restaurant",0,1,0,"morning"
21,206,80,126,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
21,210,84,126,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
21,211,85,126,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
21,212,86,126,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
21,213,87,126,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
21,214,88,126,"weekday","lunch","unknown","freezing","grocery",1,1,0,"midday"
21,215,89,126,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
21,216,90,126,"weekday","dinner","travelling","cold","grocery",1,1,0,"night"
21,217,91,126,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
21,218,92,126,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
21,219,93,126,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
21,220,94,126,"weekday","breakfast","travelling","freezing","grocery",1,1,0,"morning"
21,221,95,126,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
21,225,99,126,"weekend","morning","unknown","freezing","grocery",0,1,0,"morning"
21,226,100,126,"weekend","beforelunch","shopping","hot","grocery",0,1,0,"midday"
21,230,104,126,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
21,231,105,126,"weekday","earlymorning","travelling","warm","grocery",0,1,0,"morning"
21,232,106,126,"weekend","dinner","working","freezing","grocery",1,1,0,"night"
21,233,107,126,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
21,234,108,126,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
21,236,110,126,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
21,237,111,126,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
21,238,112,126,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
21,239,113,126,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
21,240,114,126,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
21,241,115,126,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
21,244,118,126,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
21,245,119,126,"weekend","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
21,248,122,126,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
21,249,123,126,"weekday","breakfast","leisure","freezing","grocery",0,1,1,"morning"
21,250,124,126,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
21,251,125,126,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
21,252,126,126,"weekday","lunch","working","hot","restaurant",1,1,1,"midday"
21,254,128,126,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
21,255,129,126,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
21,256,130,126,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
21,257,131,126,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
21,258,132,126,"weekend","lunch","morningrituals","unknown","grocery",1,1,1,"midday"
21,259,133,126,"weekday","unknown","unknown","cold","grocery",0,1,1,"unknown"
21,260,134,126,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
21,261,135,126,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
21,262,136,126,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
21,265,139,126,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
21,266,140,126,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
21,270,144,126,"weekend","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
21,274,148,126,"weekday","morning","unknown","warm","grocery",0,1,1,"morning"
21,276,150,126,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
21,277,151,126,"weekday","afternoon","working","freezing","restaurant",0,1,1,"midday"
21,279,153,126,"weekday","beforelunch","unknown","cold","grocery",1,1,1,"midday"
21,280,154,126,"weekend","afternoon","leisure","warm","restaurant",0,1,1,"midday"
21,281,155,126,"weekday","lunch","leisure","freezing","restaurant",1,1,1,"midday"
21,282,156,126,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
21,283,157,126,"unknown","breakfast","unknown","cold","grocery",0,1,1,"morning"
21,284,158,126,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
21,285,159,126,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
21,286,160,126,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
21,288,162,126,"weekend","beforelunch","working","cold","grocery",0,1,1,"midday"
21,289,163,126,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
21,291,165,126,"weekend","lunch","leisure","freezing","restaurant",0,1,1,"midday"
21,294,168,126,"weekday","beforelunch","shopping","warm","grocery",0,1,1,"midday"
21,296,170,126,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
21,297,171,126,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
21,300,174,126,"weekday","lunch","working","hot","grocery",0,1,1,"midday"
21,301,175,126,"unknown","lunch","travelling","unknown","restaurant",0,1,1,"midday"
21,302,176,126,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
21,304,178,126,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
21,305,179,126,"weekday","night","travelling","hot","grocery",0,1,1,"night"
21,306,180,126,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
21,307,181,126,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
21,308,182,126,"weekday","beforelunch","shopping","cold","restaurant",0,1,1,"midday"
22,135,2,133,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
22,142,9,133,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
22,149,16,133,"weekday","night","unknown","cold","restaurant",0,0,0,"night"
22,154,21,133,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
22,158,25,133,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
22,160,27,133,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
22,173,40,133,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
22,180,47,133,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
22,181,48,133,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
22,186,53,133,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
22,188,55,133,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
22,189,56,133,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
22,190,57,133,"weekday","breakfast","unknown","unknown","restaurant",1,1,0,"morning"
22,195,62,133,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
22,196,63,133,"weekend","night","travelling","cold","grocery",0,1,0,"night"
22,200,67,133,"weekday","beforelunch","shopping","warm","grocery",1,1,0,"midday"
22,203,70,133,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
22,205,72,133,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
22,209,76,133,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
22,213,80,133,"weekday","morning","working","hot","grocery",1,1,0,"morning"
22,214,81,133,"weekend","beforelunch","morningrituals","freezing","grocery",0,1,0,"midday"
22,219,86,133,"weekday","breakfast","unknown","hot","grocery",0,1,0,"morning"
22,238,105,133,"weekday","lunch","unknown","hot","restaurant",0,1,0,"midday"
22,239,106,133,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
22,254,121,133,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
22,255,122,133,"weekday","beforelunch","leisure","cold","restaurant",1,1,1,"midday"
22,258,125,133,"weekend","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
22,259,126,133,"weekday","lunch","unknown","cold","grocery",1,1,1,"midday"
22,271,138,133,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
22,277,144,133,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
22,282,149,133,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
22,284,151,133,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
22,287,154,133,"weekday","unknown","shopping","unknown","grocery",1,1,1,"unknown"
22,299,166,133,"weekend","beforelunch","leisure","cold","grocery",0,1,1,"midday"
22,304,171,133,"weekend","unknown","working","warm","restaurant",1,1,1,"unknown"
22,307,174,133,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
22,315,182,133,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
23,136,0,136,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
23,141,5,136,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
23,142,6,136,"weekday","night","travelling","warm","grocery",0,0,0,"night"
23,143,7,136,"weekday","breakfast","working","cold","grocery",1,0,0,"morning"
23,146,10,136,"weekend","night","unknown","unknown","grocery",0,0,0,"night"
23,149,13,136,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
23,157,21,136,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
23,158,22,136,"weekday","lunch","working","unknown","restaurant",0,0,0,"midday"
23,162,26,136,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
23,163,27,136,"weekday","breakfast","working","hot","restaurant",0,0,0,"morning"
23,167,31,136,"weekend","beforelunch","working","unknown","grocery",1,0,0,"midday"
23,168,32,136,"weekday","evening","travelling","unknown","grocery",0,0,0,"night"
23,170,34,136,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
23,171,35,136,"weekday","beforelunch","working","unknown","grocery",1,0,0,"midday"
23,172,36,136,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
23,173,37,136,"weekday","dinner","travelling","unknown","grocery",1,0,0,"night"
23,176,40,136,"unknown","afternoon","working","freezing","restaurant",0,0,0,"midday"
23,178,42,136,"weekday","breakfast","unknown","unknown","grocery",0,0,0,"morning"
23,179,43,136,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
23,181,45,136,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
23,187,51,136,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
23,189,53,136,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
23,190,54,136,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
23,191,55,136,"weekend","lunch","working","freezing","grocery",0,0,0,"midday"
23,196,60,136,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
23,197,61,136,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
23,201,65,136,"weekday","lunch","shopping","unknown","grocery",1,1,0,"midday"
23,207,71,136,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
23,209,73,136,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
23,211,75,136,"weekday","afternoon","working","warm","restaurant",1,1,0,"midday"
23,212,76,136,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
23,213,77,136,"weekend","lunch","travelling","warm","grocery",1,1,0,"midday"
23,214,78,136,"weekday","beforelunch","unknown","hot","grocery",0,1,0,"midday"
23,218,82,136,"weekend","breakfast","travelling","hot","grocery",0,1,0,"morning"
23,219,83,136,"weekend","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
23,221,85,136,"weekend","lunch","unknown","unknown","restaurant",0,1,0,"midday"
23,223,87,136,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
23,224,88,136,"weekend","breakfast","travelling","freezing","grocery",0,1,0,"morning"
23,226,90,136,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
23,228,92,136,"weekday","dinner","working","unknown","restaurant",0,1,0,"night"
23,229,93,136,"weekday","morning","unknown","unknown","grocery",0,1,0,"morning"
23,230,94,136,"weekday","afternoon","shopping","unknown","restaurant",0,1,0,"midday"
23,231,95,136,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
23,233,97,136,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
23,235,99,136,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
23,237,101,136,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
23,238,102,136,"weekend","breakfast","travelling","unknown","grocery",0,1,0,"morning"
23,239,103,136,"weekend","beforelunch","travelling","hot","restaurant",1,1,0,"midday"
23,240,104,136,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
23,242,106,136,"weekday","beforelunch","working","freezing","grocery",0,1,0,"midday"
23,243,107,136,"weekend","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
23,245,109,136,"weekend","lunch","unknown","cold","restaurant",0,1,0,"midday"
23,246,110,136,"weekend","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
23,248,112,136,"weekday","evening","unknown","unknown","restaurant",1,1,0,"night"
23,250,114,136,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
23,251,115,136,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
23,254,118,136,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
23,255,119,136,"weekend","dinner","travelling","cold","grocery",0,1,1,"night"
23,259,123,136,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
23,260,124,136,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
23,261,125,136,"unknown","afternoon","shopping","unknown","grocery",0,1,1,"midday"
23,263,127,136,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
23,264,128,136,"weekend","lunch","travelling","unknown","restaurant",1,1,1,"midday"
23,265,129,136,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
23,266,130,136,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
23,268,132,136,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
23,275,139,136,"weekend","unknown","leisure","warm","grocery",1,1,1,"unknown"
23,279,143,136,"weekday","breakfast","unknown","unknown","restaurant",0,1,1,"morning"
23,284,148,136,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
23,286,150,136,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
23,289,153,136,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
23,291,155,136,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
23,293,157,136,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
23,295,159,136,"unknown","earlymorning","shopping","unknown","grocery",0,1,1,"morning"
23,303,167,136,"weekday","breakfast","working","unknown","restaurant",0,1,1,"morning"
23,305,169,136,"weekend","lunch","working","warm","grocery",0,1,1,"midday"
23,306,170,136,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
23,308,172,136,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
23,309,173,136,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
23,310,174,136,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
23,314,178,136,"weekday","night","travelling","unknown","restaurant",0,1,1,"night"
23,315,179,136,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
23,317,181,136,"weekday","breakfast","working","cold","grocery",1,1,1,"morning"
23,318,182,136,"weekend","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
23,319,183,136,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
24,152,4,148,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
24,164,16,148,"weekday","beforelunch","leisure","hot","grocery",1,0,0,"midday"
24,165,17,148,"weekend","dinner","shopping","cold","restaurant",0,0,0,"night"
24,178,30,148,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
24,186,38,148,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
24,187,39,148,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
24,193,45,148,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
24,213,65,148,"weekend","beforelunch","travelling","cold","grocery",1,1,0,"midday"
24,216,68,148,"weekday","morning","unknown","cold","grocery",1,1,0,"morning"
24,217,69,148,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
24,225,77,148,"weekday","dinner","working","hot","restaurant",0,1,0,"night"
24,227,79,148,"weekday","dinner","shopping","freezing","restaurant",0,1,0,"night"
24,232,84,148,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
24,237,89,148,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
24,239,91,148,"weekend","lunch","working","cold","grocery",0,1,0,"midday"
24,240,92,148,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
24,243,95,148,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
24,244,96,148,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
24,248,100,148,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
24,249,101,148,"weekend","dinner","unknown","cold","restaurant",1,1,0,"night"
24,251,103,148,"weekend","lunch","travelling","cold","grocery",1,1,0,"midday"
24,270,122,148,"weekend","lunch","shopping","unknown","grocery",1,1,1,"midday"
24,272,124,148,"weekday","breakfast","shopping","cold","restaurant",0,1,1,"morning"
24,273,125,148,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
24,274,126,148,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
24,284,136,148,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
24,288,140,148,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
24,292,144,148,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
24,295,147,148,"weekday","breakfast","working","warm","grocery",1,1,1,"morning"
24,303,155,148,"weekday","night","unknown","unknown","grocery",0,1,1,"night"
24,307,159,148,"weekday","evening","working","unknown","grocery",0,1,1,"night"
24,312,164,148,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
24,322,174,148,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
24,323,175,148,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
24,326,178,148,"weekday","breakfast","unknown","unknown","restaurant",1,1,1,"morning"
25,150,0,150,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
25,159,9,150,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
25,160,10,150,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
25,167,17,150,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
25,168,18,150,"weekday","unknown","working","hot","grocery",0,0,0,"unknown"
25,170,20,150,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
25,171,21,150,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
25,174,24,150,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
25,179,29,150,"weekend","afternoon","travelling","hot","restaurant",1,0,0,"midday"
25,182,32,150,"weekend","beforelunch","unknown","unknown","restaurant",0,0,0,"midday"
25,189,39,150,"weekday","afternoon","leisure","freezing","grocery",0,0,0,"midday"
25,195,45,150,"weekday","afternoon","morningrituals","unknown","restaurant",1,0,0,"midday"
25,200,50,150,"weekday","lunch","leisure","warm","grocery",1,0,0,"midday"
25,201,51,150,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
25,204,54,150,"weekend","dinner","unknown","unknown","restaurant",0,0,0,"night"
25,206,56,150,"weekday","beforelunch","leisure","freezing","grocery",0,0,0,"midday"
25,212,62,150,"weekday","dinner","travelling","hot","restaurant",0,1,0,"night"
25,214,64,150,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
25,220,70,150,"weekend","lunch","morningrituals","cold","restaurant",0,1,0,"midday"
25,221,71,150,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
25,222,72,150,"weekday","lunch","unknown","freezing","restaurant",1,1,0,"midday"
25,226,76,150,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
25,227,77,150,"weekday","afternoon","morningrituals","freezing","grocery",0,1,0,"midday"
25,228,78,150,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
25,229,79,150,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
25,230,80,150,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
25,233,83,150,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
25,240,90,150,"weekend","morning","travelling","warm","restaurant",0,1,0,"morning"
25,241,91,150,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
25,249,99,150,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
25,250,100,150,"weekday","morning","travelling","unknown","grocery",1,1,0,"morning"
25,254,104,150,"weekday","morning","morningrituals","hot","restaurant",0,1,0,"morning"
25,255,105,150,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
25,256,106,150,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
25,257,107,150,"weekday","beforelunch","leisure","cold","grocery",0,1,0,"midday"
25,258,108,150,"weekday","breakfast","unknown","hot","restaurant",1,1,0,"morning"
25,262,112,150,"weekend","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
25,270,120,150,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
25,279,129,150,"weekend","beforelunch","working","unknown","restaurant",0,1,1,"midday"
25,288,138,150,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
25,290,140,150,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
25,293,143,150,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
25,294,144,150,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
25,298,148,150,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
25,304,154,150,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
25,307,157,150,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
25,308,158,150,"weekday","dinner","unknown","unknown","grocery",0,1,1,"night"
25,309,159,150,"unknown","lunch","travelling","unknown","grocery",1,1,1,"midday"
25,312,162,150,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
25,315,165,150,"weekday","beforelunch","unknown","hot","grocery",0,1,1,"midday"
25,316,166,150,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
25,319,169,150,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
25,325,175,150,"weekday","lunch","shopping","cold","restaurant",0,1,1,"midday"
25,330,180,150,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
25,332,182,150,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
25,333,183,150,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
26,165,8,157,"weekend","afternoon","shopping","cold","restaurant",0,0,0,"midday"
26,171,14,157,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
26,172,15,157,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
26,181,24,157,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
26,186,29,157,"weekday","lunch","unknown","unknown","grocery",1,0,0,"midday"
26,188,31,157,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
26,189,32,157,"weekday","lunch","leisure","freezing","restaurant",0,0,0,"midday"
26,198,41,157,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
26,202,45,157,"weekend","afternoon","leisure","hot","restaurant",1,0,0,"midday"
26,209,52,157,"weekend","beforelunch","unknown","unknown","grocery",1,0,0,"midday"
26,212,55,157,"weekday","earlymorning","leisure","freezing","restaurant",0,0,0,"morning"
26,214,57,157,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
26,218,61,157,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
26,229,72,157,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
26,234,77,157,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
26,243,86,157,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
26,247,90,157,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
26,249,92,157,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
26,251,94,157,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
26,254,97,157,"weekend","lunch","travelling","unknown","grocery",1,1,0,"midday"
26,266,109,157,"weekend","lunch","shopping","warm","grocery",0,1,0,"midday"
26,267,110,157,"weekend","dinner","travelling","cold","grocery",0,1,0,"night"
26,270,113,157,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
26,273,116,157,"weekday","lunch","unknown","hot","grocery",1,1,1,"midday"
26,275,118,157,"weekend","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
26,280,123,157,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
26,282,125,157,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
26,288,131,157,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
26,289,132,157,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
26,290,133,157,"weekday","breakfast","shopping","warm","grocery",0,1,1,"morning"
26,295,138,157,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
26,296,139,157,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
26,302,145,157,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
26,308,151,157,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
26,310,153,157,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
26,316,159,157,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
26,319,162,157,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
26,320,163,157,"weekday","earlymorning","travelling","unknown","restaurant",1,1,1,"morning"
26,322,165,157,"weekday","beforelunch","leisure","unknown","restaurant",1,1,1,"midday"
26,323,166,157,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
26,328,171,157,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
26,334,177,157,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
27,171,1,170,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
27,177,7,170,"weekday","lunch","unknown","freezing","restaurant",1,0,0,"midday"
27,178,8,170,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
27,180,10,170,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
27,181,11,170,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
27,182,12,170,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
27,188,18,170,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
27,189,19,170,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
27,191,21,170,"weekday","afternoon","leisure","warm","grocery",0,0,0,"midday"
27,193,23,170,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
27,194,24,170,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
27,197,27,170,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
27,201,31,170,"weekday","night","working","cold","restaurant",1,0,0,"night"
27,207,37,170,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
27,208,38,170,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
27,212,42,170,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
27,218,48,170,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
27,219,49,170,"weekend","afternoon","unknown","cold","restaurant",0,0,0,"midday"
27,220,50,170,"weekend","night","leisure","warm","restaurant",0,0,0,"night"
27,224,54,170,"weekend","lunch","leisure","cold","grocery",0,0,0,"midday"
27,228,58,170,"weekday","earlymorning","travelling","freezing","grocery",0,1,0,"morning"
27,229,59,170,"weekend","evening","travelling","cold","grocery",0,1,0,"night"
27,234,64,170,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
27,235,65,170,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
27,236,66,170,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
27,240,70,170,"weekend","lunch","morningrituals","unknown","restaurant",0,1,0,"midday"
27,243,73,170,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
27,244,74,170,"weekday","unknown","travelling","unknown","grocery",0,1,0,"unknown"
27,245,75,170,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
27,249,79,170,"weekend","dinner","unknown","unknown","grocery",1,1,0,"night"
27,250,80,170,"weekday","lunch","working","cold","grocery",0,1,0,"midday"
27,251,81,170,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
27,252,82,170,"weekend","breakfast","working","freezing","restaurant",0,1,0,"morning"
27,256,86,170,"weekday","beforelunch","unknown","freezing","restaurant",0,1,0,"midday"
27,262,92,170,"unknown","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
27,263,93,170,"unknown","lunch","travelling","cold","restaurant",0,1,0,"midday"
27,266,96,170,"weekday","breakfast","working","freezing","restaurant",0,1,0,"morning"
27,267,97,170,"weekday","morning","unknown","cold","restaurant",1,1,0,"morning"
27,272,102,170,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
27,283,113,170,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
27,288,118,170,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
27,290,120,170,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
27,294,124,170,"weekday","lunch","leisure","cold","restaurant",1,1,1,"midday"
27,300,130,170,"weekday","morning","working","freezing","restaurant",0,1,1,"morning"
27,302,132,170,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
27,307,137,170,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
27,317,147,170,"weekday","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
27,321,151,170,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
27,325,155,170,"weekday","night","working","freezing","grocery",0,1,1,"night"
27,326,156,170,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
27,331,161,170,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
27,335,165,170,"weekend","afternoon","leisure","unknown","grocery",1,1,1,"midday"
27,336,166,170,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
27,339,169,170,"weekend","dinner","unknown","warm","grocery",0,1,1,"night"
27,341,171,170,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
27,344,174,170,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
27,345,175,170,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
27,349,179,170,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
27,350,180,170,"weekday","dinner","travelling","warm","grocery",0,1,1,"night"
27,351,181,170,"weekday","earlymorning","unknown","freezing","restaurant",1,1,1,"morning"
27,352,182,170,"weekend","lunch","leisure","freezing","grocery",1,1,1,"midday"
28,171,0,171,"weekend","morning","unknown","cold","restaurant",0,0,0,"morning"
28,172,1,171,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
28,173,2,171,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
28,175,4,171,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
28,176,5,171,"weekday","evening","travelling","warm","restaurant",0,0,0,"night"
28,178,7,171,"weekend","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
28,180,9,171,"weekend","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
28,181,10,171,"weekday","dinner","unknown","hot","grocery",0,0,0,"night"
28,183,12,171,"weekday","beforelunch","leisure","warm","grocery",0,0,0,"midday"
28,184,13,171,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
28,185,14,171,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
28,186,15,171,"weekday","unknown","travelling","cold","restaurant",0,0,0,"unknown"
28,189,18,171,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
28,190,19,171,"weekend","breakfast","leisure","cold","grocery",1,0,0,"morning"
28,192,21,171,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
28,193,22,171,"weekend","dinner","travelling","cold","restaurant",0,0,0,"night"
28,196,25,171,"weekday","afternoon","unknown","hot","restaurant",1,0,0,"midday"
28,198,27,171,"weekday","morning","unknown","freezing","restaurant",1,0,0,"morning"
28,200,29,171,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
28,201,30,171,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
28,202,31,171,"weekday","afternoon","shopping","warm","restaurant",1,0,0,"midday"
28,203,32,171,"weekend","morning","shopping","cold","grocery",0,0,0,"morning"
28,204,33,171,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
28,208,37,171,"weekday","afternoon","unknown","cold","grocery",1,0,0,"midday"
28,209,38,171,"weekday","breakfast","working","warm","grocery",0,0,0,"morning"
28,210,39,171,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
28,212,41,171,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
28,214,43,171,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
28,216,45,171,"weekend","afternoon","morningrituals","freezing","grocery",0,0,0,"midday"
28,217,46,171,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
28,218,47,171,"weekend","lunch","working","warm","restaurant",0,0,0,"midday"
28,219,48,171,"weekday","breakfast","leisure","unknown","restaurant",1,0,0,"morning"
28,222,51,171,"weekday","dinner","travelling","freezing","restaurant",0,0,0,"night"
28,225,54,171,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
28,226,55,171,"weekday","night","unknown","warm","grocery",0,0,0,"night"
28,227,56,171,"weekday","breakfast","shopping","cold","restaurant",0,0,0,"morning"
28,228,57,171,"weekend","afternoon","unknown","cold","grocery",0,1,0,"midday"
28,230,59,171,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
28,233,62,171,"weekday","night","travelling","cold","restaurant",1,1,0,"night"
28,236,65,171,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
28,237,66,171,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
28,240,69,171,"weekday","afternoon","working","warm","restaurant",0,1,0,"midday"
28,243,72,171,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
28,245,74,171,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
28,246,75,171,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
28,247,76,171,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
28,250,79,171,"unknown","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
28,251,80,171,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
28,259,88,171,"weekend","afternoon","travelling","hot","grocery",0,1,0,"midday"
28,262,91,171,"weekend","evening","unknown","unknown","restaurant",0,1,0,"night"
28,263,92,171,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
28,264,93,171,"weekday","afternoon","working","warm","restaurant",0,1,0,"midday"
28,266,95,171,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
28,267,96,171,"weekday","morning","leisure","freezing","restaurant",1,1,0,"morning"
28,269,98,171,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
28,270,99,171,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
28,271,100,171,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
28,274,103,171,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
28,276,105,171,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
28,277,106,171,"weekday","morning","working","freezing","restaurant",1,1,0,"morning"
28,281,110,171,"weekend","lunch","travelling","unknown","grocery",1,1,0,"midday"
28,282,111,171,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
28,286,115,171,"weekend","breakfast","shopping","warm","grocery",0,1,1,"morning"
28,291,120,171,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
28,293,122,171,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
28,294,123,171,"weekday","unknown","travelling","cold","grocery",0,1,1,"unknown"
28,298,127,171,"weekend","morning","unknown","cold","grocery",1,1,1,"morning"
28,299,128,171,"weekend","morning","working","freezing","grocery",0,1,1,"morning"
28,300,129,171,"weekday","night","shopping","cold","grocery",1,1,1,"night"
28,301,130,171,"weekend","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
28,302,131,171,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
28,304,133,171,"weekday","breakfast","working","cold","restaurant",0,1,1,"morning"
28,305,134,171,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
28,306,135,171,"weekday","unknown","unknown","cold","grocery",1,1,1,"unknown"
28,308,137,171,"weekday","earlymorning","shopping","cold","restaurant",0,1,1,"morning"
28,312,141,171,"weekend","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
28,315,144,171,"weekend","morning","travelling","unknown","restaurant",0,1,1,"morning"
28,316,145,171,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
28,318,147,171,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
28,323,152,171,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
28,325,154,171,"weekday","dinner","working","warm","restaurant",1,1,1,"night"
28,326,155,171,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
28,329,158,171,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
28,330,159,171,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
28,331,160,171,"weekend","afternoon","morningrituals","unknown","restaurant",0,1,1,"midday"
28,332,161,171,"weekday","lunch","morningrituals","freezing","grocery",1,1,1,"midday"
28,333,162,171,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
28,334,163,171,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
28,335,164,171,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
28,336,165,171,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
28,337,166,171,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
28,338,167,171,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
28,340,169,171,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
28,344,173,171,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
28,350,179,171,"weekday","breakfast","unknown","unknown","grocery",0,1,1,"morning"
28,351,180,171,"weekday","breakfast","leisure","warm","restaurant",0,1,1,"morning"
28,352,181,171,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
29,180,0,180,"weekend","dinner","travelling","hot","grocery",0,0,0,"night"
29,181,1,180,"weekday","latenight","travelling","unknown","restaurant",1,0,0,"night"
29,182,2,180,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
29,183,3,180,"weekday","afternoon","working","unknown","grocery",1,0,0,"midday"
29,184,4,180,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
29,185,5,180,"weekend","evening","travelling","freezing","restaurant",0,0,0,"night"
29,186,6,180,"unknown","breakfast","working","unknown","restaurant",0,0,0,"morning"
29,187,7,180,"unknown","lunch","unknown","cold","grocery",0,0,0,"midday"
29,188,8,180,"weekend","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
29,189,9,180,"weekday","beforelunch","working","warm","grocery",0,0,0,"midday"
29,190,10,180,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
29,192,12,180,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
29,193,13,180,"weekday","lunch","morningrituals","unknown","grocery",1,0,0,"midday"
29,194,14,180,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
29,195,15,180,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
29,198,18,180,"weekday","lunch","leisure","warm","restaurant",0,0,0,"midday"
29,199,19,180,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
29,201,21,180,"weekday","afternoon","leisure","freezing","grocery",0,0,0,"midday"
29,202,22,180,"weekday","dinner","leisure","unknown","grocery",1,0,0,"night"
29,204,24,180,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
29,205,25,180,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
29,206,26,180,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
29,208,28,180,"weekend","afternoon","working","unknown","restaurant",0,0,0,"midday"
29,211,31,180,"weekday","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
29,215,35,180,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
29,218,38,180,"weekend","afternoon","unknown","cold","restaurant",0,0,0,"midday"
29,224,44,180,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
29,228,48,180,"weekend","unknown","unknown","cold","grocery",1,0,0,"unknown"
29,230,50,180,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
29,231,51,180,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
29,233,53,180,"weekend","night","travelling","freezing","restaurant",0,0,0,"night"
29,234,54,180,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
29,237,57,180,"weekend","breakfast","travelling","unknown","grocery",1,1,0,"morning"
29,238,58,180,"weekday","afternoon","working","warm","grocery",0,1,0,"midday"
29,239,59,180,"weekday","morning","working","cold","grocery",1,1,0,"morning"
29,241,61,180,"weekday","lunch","unknown","freezing","restaurant",0,1,0,"midday"
29,243,63,180,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
29,244,64,180,"weekday","afternoon","working","cold","restaurant",1,1,0,"midday"
29,246,66,180,"weekend","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
29,247,67,180,"weekend","breakfast","working","unknown","grocery",0,1,0,"morning"
29,248,68,180,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
29,251,71,180,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
29,254,74,180,"weekend","lunch","shopping","freezing","restaurant",0,1,0,"midday"
29,255,75,180,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
29,257,77,180,"weekend","breakfast","unknown","cold","grocery",1,1,0,"morning"
29,258,78,180,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
29,259,79,180,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
29,260,80,180,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
29,262,82,180,"weekend","morning","travelling","warm","grocery",1,1,0,"morning"
29,263,83,180,"weekday","afternoon","working","unknown","restaurant",1,1,0,"midday"
29,265,85,180,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
29,266,86,180,"weekday","lunch","unknown","hot","grocery",1,1,0,"midday"
29,267,87,180,"weekend","lunch","shopping","unknown","restaurant",0,1,0,"midday"
29,268,88,180,"weekend","afternoon","working","unknown","restaurant",1,1,0,"midday"
29,269,89,180,"weekday","afternoon","shopping","hot","grocery",0,1,0,"midday"
29,270,90,180,"weekday","beforelunch","leisure","cold","grocery",1,1,0,"midday"
29,275,95,180,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
29,278,98,180,"weekday","beforelunch","working","unknown","restaurant",0,1,0,"midday"
29,280,100,180,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
29,281,101,180,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
29,283,103,180,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
29,284,104,180,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
29,286,106,180,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
29,290,110,180,"weekend","breakfast","leisure","warm","grocery",0,1,0,"morning"
29,291,111,180,"weekday","morning","unknown","freezing","grocery",1,1,0,"morning"
29,293,113,180,"weekday","evening","leisure","unknown","grocery",0,1,1,"night"
29,294,114,180,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
29,298,118,180,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
29,300,120,180,"weekday","afternoon","leisure","hot","grocery",0,1,1,"midday"
29,305,125,180,"weekend","morning","travelling","freezing","restaurant",0,1,1,"morning"
29,310,130,180,"weekend","morning","travelling","cold","restaurant",1,1,1,"morning"
29,311,131,180,"weekday","beforelunch","unknown","hot","restaurant",0,1,1,"midday"
29,312,132,180,"weekday","latenight","working","cold","restaurant",1,1,1,"night"
29,315,135,180,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
29,319,139,180,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
29,321,141,180,"weekday","breakfast","working","cold","grocery",0,1,1,"morning"
29,322,142,180,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
29,323,143,180,"weekend","beforelunch","shopping","freezing","restaurant",0,1,1,"midday"
29,324,144,180,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
29,325,145,180,"weekend","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
29,328,148,180,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
29,329,149,180,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
29,330,150,180,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
29,331,151,180,"weekday","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
29,332,152,180,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
29,338,158,180,"weekend","morning","travelling","cold","restaurant",1,1,1,"morning"
29,339,159,180,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
29,340,160,180,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
29,343,163,180,"weekday","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
29,344,164,180,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
29,345,165,180,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
29,349,169,180,"weekday","evening","travelling","cold","grocery",0,1,1,"night"
29,351,171,180,"weekend","unknown","working","unknown","restaurant",0,1,1,"unknown"
29,353,173,180,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
29,354,174,180,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
29,355,175,180,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
29,356,176,180,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
29,358,178,180,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
29,360,180,180,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
29,361,181,180,"weekday","breakfast","unknown","warm","grocery",0,1,1,"morning"
29,362,182,180,"weekday","beforelunch","unknown","hot","grocery",1,1,1,"midday"
30,194,3,191,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
30,198,7,191,"weekend","afternoon","travelling","warm","restaurant",0,0,0,"midday"
30,208,17,191,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
30,209,18,191,"weekday","afternoon","unknown","hot","restaurant",1,0,0,"midday"
30,214,23,191,"weekday","earlymorning","travelling","cold","grocery",0,0,0,"morning"
30,216,25,191,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
30,217,26,191,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
30,221,30,191,"weekday","breakfast","shopping","warm","grocery",0,0,0,"morning"
30,232,41,191,"weekend","latenight","shopping","cold","grocery",1,0,0,"night"
30,235,44,191,"weekday","beforelunch","working","cold","restaurant",1,0,0,"midday"
30,237,46,191,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
30,244,53,191,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
30,246,55,191,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
30,247,56,191,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
30,249,58,191,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
30,252,61,191,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
30,254,63,191,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
30,257,66,191,"weekday","lunch","working","unknown","grocery",1,1,0,"midday"
30,262,71,191,"weekend","afternoon","travelling","warm","restaurant",1,1,0,"midday"
30,265,74,191,"weekday","dinner","travelling","warm","restaurant",0,1,0,"night"
30,275,84,191,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
30,282,91,191,"weekday","lunch","shopping","cold","restaurant",1,1,0,"midday"
30,283,92,191,"weekday","afternoon","leisure","freezing","grocery",0,1,0,"midday"
30,290,99,191,"weekend","evening","travelling","hot","restaurant",1,1,0,"night"
30,297,106,191,"weekend","night","leisure","unknown","restaurant",0,1,0,"night"
30,304,113,191,"weekday","lunch","working","freezing","restaurant",1,1,1,"midday"
30,307,116,191,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
30,308,117,191,"weekday","unknown","travelling","warm","restaurant",0,1,1,"unknown"
30,311,120,191,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
30,312,121,191,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
30,315,124,191,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
30,318,127,191,"weekend","lunch","social","freezing","restaurant",0,1,1,"midday"
30,320,129,191,"weekday","afternoon","leisure","warm","restaurant",1,1,1,"midday"
30,323,132,191,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
30,326,135,191,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
30,332,141,191,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
30,334,143,191,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
30,335,144,191,"weekend","breakfast","travelling","hot","grocery",1,1,1,"morning"
30,336,145,191,"weekday","lunch","travelling","warm","grocery",1,1,1,"midday"
30,339,148,191,"weekday","morning","working","cold","restaurant",0,1,1,"morning"
30,342,151,191,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
30,344,153,191,"weekday","dinner","working","warm","restaurant",1,1,1,"night"
30,349,158,191,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
30,351,160,191,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
30,352,161,191,"weekday","beforelunch","working","unknown","restaurant",0,1,1,"midday"
30,359,168,191,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
30,361,170,191,"weekday","lunch","shopping","cold","restaurant",1,1,1,"midday"
30,362,171,191,"weekday","beforelunch","unknown","hot","restaurant",0,1,1,"midday"
30,368,177,191,"unknown","afternoon","unknown","warm","grocery",1,1,1,"midday"
30,372,181,191,"weekday","morning","unknown","warm","restaurant",0,1,1,"morning"
31,203,0,203,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
31,205,2,203,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
31,213,10,203,"weekend","earlymorning","travelling","cold","restaurant",0,0,0,"morning"
31,214,11,203,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
31,216,13,203,"weekend","breakfast","unknown","cold","grocery",1,0,0,"morning"
31,220,17,203,"weekday","afternoon","shopping","unknown","grocery",1,0,0,"midday"
31,221,18,203,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
31,225,22,203,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
31,227,24,203,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
31,228,25,203,"weekend","night","travelling","unknown","restaurant",1,0,0,"night"
31,229,26,203,"weekend","lunch","leisure","cold","restaurant",0,0,0,"midday"
31,233,30,203,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
31,238,35,203,"weekday","lunch","unknown","unknown","grocery",0,0,0,"midday"
31,239,36,203,"weekday","lunch","morningrituals","unknown","restaurant",1,0,0,"midday"
31,240,37,203,"weekday","dinner","travelling","unknown","grocery",0,0,0,"night"
31,241,38,203,"weekend","morning","unknown","cold","grocery",0,0,0,"morning"
31,245,42,203,"weekday","morning","working","warm","restaurant",0,0,0,"morning"
31,248,45,203,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
31,254,51,203,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
31,255,52,203,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
31,258,55,203,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
31,259,56,203,"weekday","night","travelling","cold","grocery",0,0,0,"night"
31,263,60,203,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
31,265,62,203,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
31,272,69,203,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
31,275,72,203,"weekday","earlymorning","travelling","warm","restaurant",0,1,0,"morning"
31,283,80,203,"weekday","beforelunch","unknown","warm","grocery",0,1,0,"midday"
31,286,83,203,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
31,292,89,203,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
31,293,90,203,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
31,294,91,203,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
31,296,93,203,"unknown","earlymorning","travelling","unknown","restaurant",0,1,0,"morning"
31,297,94,203,"weekday","morning","housework","cold","restaurant",0,1,0,"morning"
31,299,96,203,"weekend","dinner","unknown","cold","restaurant",0,1,0,"night"
31,302,99,203,"weekday","evening","travelling","hot","grocery",1,1,0,"night"
31,303,100,203,"weekday","earlymorning","working","unknown","restaurant",0,1,0,"morning"
31,305,102,203,"weekend","afternoon","working","cold","grocery",1,1,0,"midday"
31,306,103,203,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
31,313,110,203,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
31,316,113,203,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
31,318,115,203,"unknown","breakfast","travelling","warm","grocery",0,1,1,"morning"
31,320,117,203,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
31,321,118,203,"weekend","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
31,323,120,203,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
31,329,126,203,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
31,330,127,203,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
31,337,134,203,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
31,344,141,203,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
31,347,144,203,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
31,348,145,203,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
31,354,151,203,"weekend","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
31,357,154,203,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
31,366,163,203,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
31,370,167,203,"weekend","afternoon","shopping","warm","grocery",0,1,1,"midday"
31,371,168,203,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
31,372,169,203,"weekday","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
31,374,171,203,"weekday","afternoon","unknown","warm","restaurant",1,1,1,"midday"
31,375,172,203,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
31,379,176,203,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
31,380,177,203,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
31,384,181,203,"unknown","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
32,214,1,213,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
32,217,4,213,"unknown","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
32,221,8,213,"weekend","morning","travelling","warm","grocery",0,0,0,"morning"
32,222,9,213,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
32,223,10,213,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
32,224,11,213,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
32,227,14,213,"weekend","morning","travelling","warm","restaurant",0,0,0,"morning"
32,228,15,213,"weekday","afternoon","working","freezing","grocery",1,0,0,"midday"
32,229,16,213,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
32,231,18,213,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
32,235,22,213,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
32,236,23,213,"weekend","dinner","travelling","unknown","restaurant",0,0,0,"night"
32,238,25,213,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
32,241,28,213,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
32,246,33,213,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
32,247,34,213,"weekday","latenight","travelling","freezing","restaurant",0,0,0,"night"
32,249,36,213,"weekday","morning","leisure","freezing","grocery",0,0,0,"morning"
32,257,44,213,"weekend","lunch","unknown","cold","grocery",0,0,0,"midday"
32,258,45,213,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
32,259,46,213,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
32,260,47,213,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
32,262,49,213,"weekday","earlymorning","travelling","cold","grocery",0,0,0,"morning"
32,265,52,213,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
32,273,60,213,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
32,274,61,213,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
32,275,62,213,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
32,286,73,213,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
32,291,78,213,"weekday","earlymorning","shopping","warm","grocery",0,1,0,"morning"
32,297,84,213,"weekday","unknown","travelling","freezing","grocery",0,1,0,"unknown"
32,301,88,213,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
32,302,89,213,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
32,303,90,213,"weekday","beforelunch","unknown","cold","restaurant",1,1,0,"midday"
32,304,91,213,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
32,305,92,213,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
32,308,95,213,"weekend","beforelunch","working","cold","restaurant",1,1,0,"midday"
32,313,100,213,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
32,315,102,213,"weekend","beforelunch","leisure","unknown","restaurant",1,1,0,"midday"
32,318,105,213,"weekday","beforelunch","travelling","hot","grocery",1,1,0,"midday"
32,321,108,213,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
32,322,109,213,"weekend","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
32,323,110,213,"weekday","breakfast","morningrituals","cold","restaurant",0,1,0,"morning"
32,325,112,213,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
32,326,113,213,"weekend","dinner","travelling","cold","grocery",0,1,1,"night"
32,328,115,213,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
32,330,117,213,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
32,332,119,213,"weekday","earlymorning","unknown","cold","restaurant",1,1,1,"morning"
32,333,120,213,"weekday","earlymorning","travelling","warm","grocery",0,1,1,"morning"
32,335,122,213,"weekend","beforelunch","morningrituals","freezing","grocery",1,1,1,"midday"
32,338,125,213,"weekday","earlymorning","leisure","cold","grocery",0,1,1,"morning"
32,342,129,213,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
32,344,131,213,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
32,349,136,213,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
32,354,141,213,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
32,355,142,213,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
32,357,144,213,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
32,361,148,213,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
32,363,150,213,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
32,364,151,213,"unknown","breakfast","unknown","hot","grocery",0,1,1,"morning"
32,365,152,213,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
32,367,154,213,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
32,368,155,213,"weekday","earlymorning","unknown","cold","grocery",0,1,1,"morning"
32,372,159,213,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
32,374,161,213,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
32,375,162,213,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
32,382,169,213,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
32,384,171,213,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
32,385,172,213,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
32,387,174,213,"weekday","lunch","working","unknown","grocery",0,1,1,"midday"
32,388,175,213,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
32,389,176,213,"weekday","breakfast","working","unknown","grocery",0,1,1,"morning"
32,391,178,213,"weekend","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
32,392,179,213,"unknown","breakfast","travelling","warm","grocery",1,1,1,"morning"
32,396,183,213,"weekday","beforelunch","working","unknown","grocery",1,1,1,"midday"
33,214,0,214,"weekday","unknown","unknown","hot","grocery",0,0,0,"unknown"
33,224,10,214,"weekday","morning","shopping","warm","restaurant",0,0,0,"morning"
33,226,12,214,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
33,228,14,214,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
33,232,18,214,"weekend","breakfast","travelling","cold","grocery",1,0,0,"morning"
33,234,20,214,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
33,240,26,214,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
33,243,29,214,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
33,244,30,214,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
33,245,31,214,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
33,247,33,214,"unknown","lunch","travelling","freezing","restaurant",1,0,0,"midday"
33,249,35,214,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
33,252,38,214,"weekday","afternoon","morningrituals","cold","grocery",0,0,0,"midday"
33,257,43,214,"weekday","morning","working","unknown","restaurant",0,0,0,"morning"
33,260,46,214,"unknown","breakfast","travelling","hot","grocery",0,0,0,"morning"
33,265,51,214,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
33,266,52,214,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
33,267,53,214,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
33,269,55,214,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
33,271,57,214,"weekday","dinner","unknown","hot","grocery",0,1,0,"night"
33,279,65,214,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
33,281,67,214,"weekday","breakfast","working","cold","restaurant",0,1,0,"morning"
33,282,68,214,"weekday","beforelunch","leisure","warm","grocery",1,1,0,"midday"
33,285,71,214,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
33,286,72,214,"weekday","lunch","working","unknown","restaurant",1,1,0,"midday"
33,287,73,214,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
33,288,74,214,"weekday","lunch","shopping","warm","grocery",1,1,0,"midday"
33,289,75,214,"weekday","earlymorning","working","freezing","grocery",0,1,0,"morning"
33,293,79,214,"weekend","afternoon","shopping","freezing","grocery",0,1,0,"midday"
33,295,81,214,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
33,298,84,214,"weekday","afternoon","leisure","unknown","grocery",0,1,0,"midday"
33,302,88,214,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
33,303,89,214,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
33,307,93,214,"weekday","afternoon","workingout","warm","grocery",1,1,0,"midday"
33,309,95,214,"weekday","evening","unknown","freezing","grocery",1,1,0,"night"
33,310,96,214,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
33,312,98,214,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
33,313,99,214,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
33,315,101,214,"weekday","dinner","travelling","warm","restaurant",0,1,0,"night"
33,319,105,214,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
33,320,106,214,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
33,321,107,214,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
33,324,110,214,"weekend","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
33,326,112,214,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
33,327,113,214,"weekday","lunch","leisure","unknown","grocery",0,1,1,"midday"
33,329,115,214,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
33,331,117,214,"weekday","beforelunch","working","warm","restaurant",0,1,1,"midday"
33,332,118,214,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
33,335,121,214,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
33,338,124,214,"weekend","afternoon","leisure","warm","grocery",1,1,1,"midday"
33,341,127,214,"weekend","lunch","leisure","cold","restaurant",0,1,1,"midday"
33,342,128,214,"weekday","lunch","working","warm","grocery",0,1,1,"midday"
33,343,129,214,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
33,345,131,214,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
33,347,133,214,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
33,348,134,214,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
33,349,135,214,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
33,352,138,214,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
33,354,140,214,"weekend","morning","unknown","cold","restaurant",0,1,1,"morning"
33,359,145,214,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
33,363,149,214,"weekday","morning","shopping","cold","restaurant",0,1,1,"morning"
33,372,158,214,"weekday","lunch","travelling","hot","grocery",1,1,1,"midday"
33,376,162,214,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
33,380,166,214,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
33,381,167,214,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
33,384,170,214,"weekday","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
33,385,171,214,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
33,396,182,214,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
34,222,1,221,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
34,223,2,221,"weekend","morning","travelling","unknown","restaurant",0,0,0,"morning"
34,228,7,221,"weekday","dinner","unknown","freezing","restaurant",0,0,0,"night"
34,237,16,221,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
34,251,30,221,"weekday","lunch","leisure","hot","grocery",0,0,0,"midday"
34,252,31,221,"weekday","earlymorning","unknown","warm","restaurant",0,0,0,"morning"
34,254,33,221,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
34,263,42,221,"weekday","breakfast","leisure","unknown","restaurant",0,0,0,"morning"
34,275,54,221,"weekday","lunch","leisure","hot","grocery",0,0,0,"midday"
34,282,61,221,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
34,284,63,221,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
34,285,64,221,"weekday","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
34,312,91,221,"weekday","morning","unknown","warm","grocery",0,1,0,"morning"
34,315,94,221,"weekday","morning","travelling","freezing","restaurant",1,1,0,"morning"
34,321,100,221,"weekend","lunch","travelling","hot","restaurant",1,1,0,"midday"
34,330,109,221,"weekend","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
34,355,134,221,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
34,356,135,221,"weekday","unknown","travelling","cold","restaurant",1,1,1,"unknown"
34,357,136,221,"unknown","beforelunch","leisure","cold","restaurant",0,1,1,"midday"
34,370,149,221,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
34,375,154,221,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"
34,377,156,221,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
34,379,158,221,"weekend","morning","travelling","cold","grocery",1,1,1,"morning"
34,383,162,221,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
34,390,169,221,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
34,400,179,221,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
34,403,182,221,"weekend","afternoon","unknown","unknown","grocery",1,1,1,"midday"
35,256,23,233,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
35,304,71,233,"unknown","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
35,336,103,233,"weekend","morning","travelling","warm","restaurant",1,1,0,"morning"
35,356,123,233,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
35,392,159,233,"weekday","morning","unknown","unknown","grocery",0,1,1,"morning"
36,243,0,243,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
36,244,1,243,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
36,246,3,243,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
36,249,6,243,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
36,250,7,243,"weekend","lunch","unknown","cold","restaurant",0,0,0,"midday"
36,251,8,243,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
36,254,11,243,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
36,257,14,243,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
36,259,16,243,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
36,261,18,243,"weekend","beforelunch","leisure","warm","grocery",0,0,0,"midday"
36,262,19,243,"weekend","morning","travelling","hot","restaurant",0,0,0,"morning"
36,263,20,243,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
36,265,22,243,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
36,266,23,243,"weekend","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
36,267,24,243,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
36,268,25,243,"weekend","beforelunch","working","warm","restaurant",1,0,0,"midday"
36,269,26,243,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
36,270,27,243,"weekend","evening","travelling","unknown","restaurant",0,0,0,"night"
36,272,29,243,"weekday","beforelunch","leisure","unknown","grocery",1,0,0,"midday"
36,274,31,243,"weekday","breakfast","unknown","warm","restaurant",0,0,0,"morning"
36,275,32,243,"weekend","afternoon","unknown","cold","restaurant",1,0,0,"midday"
36,276,33,243,"weekend","afternoon","travelling","hot","grocery",1,0,0,"midday"
36,277,34,243,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
36,278,35,243,"weekday","morning","unknown","cold","grocery",0,0,0,"morning"
36,285,42,243,"weekend","dinner","travelling","unknown","grocery",1,0,0,"night"
36,288,45,243,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
36,289,46,243,"weekday","breakfast","unknown","cold","grocery",1,0,0,"morning"
36,290,47,243,"weekend","dinner","travelling","hot","grocery",0,0,0,"night"
36,291,48,243,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
36,292,49,243,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
36,293,50,243,"weekend","lunch","travelling","unknown","restaurant",1,0,0,"midday"
36,295,52,243,"weekend","breakfast","unknown","hot","restaurant",0,0,0,"morning"
36,296,53,243,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
36,298,55,243,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
36,303,60,243,"unknown","afternoon","unknown","cold","grocery",0,1,0,"midday"
36,304,61,243,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
36,305,62,243,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
36,306,63,243,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
36,307,64,243,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
36,308,65,243,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
36,310,67,243,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
36,311,68,243,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
36,314,71,243,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
36,315,72,243,"weekend","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
36,316,73,243,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
36,317,74,243,"weekend","lunch","travelling","unknown","grocery",1,1,0,"midday"
36,318,75,243,"weekend","afternoon","travelling","warm","grocery",1,1,0,"midday"
36,319,76,243,"weekday","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
36,320,77,243,"weekday","beforelunch","unknown","cold","grocery",0,1,0,"midday"
36,322,79,243,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
36,324,81,243,"weekday","afternoon","working","hot","restaurant",1,1,0,"midday"
36,327,84,243,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
36,328,85,243,"weekday","morning","unknown","freezing","grocery",0,1,0,"morning"
36,330,87,243,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
36,335,92,243,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
36,337,94,243,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
36,338,95,243,"weekday","afternoon","unknown","warm","restaurant",1,1,0,"midday"
36,339,96,243,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
36,340,97,243,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
36,343,100,243,"weekday","dinner","travelling","hot","grocery",0,1,0,"night"
36,345,102,243,"weekday","lunch","morningrituals","freezing","grocery",0,1,0,"midday"
36,347,104,243,"weekend","breakfast","shopping","freezing","grocery",1,1,0,"morning"
36,348,105,243,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
36,349,106,243,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
36,350,107,243,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
36,351,108,243,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
36,352,109,243,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
36,356,113,243,"weekend","breakfast","unknown","unknown","grocery",1,1,1,"morning"
36,360,117,243,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
36,361,118,243,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
36,362,119,243,"weekday","evening","travelling","unknown","grocery",0,1,1,"night"
36,363,120,243,"weekday","beforelunch","shopping","unknown","restaurant",1,1,1,"midday"
36,367,124,243,"weekday","lunch","morningrituals","warm","restaurant",0,1,1,"midday"
36,369,126,243,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
36,370,127,243,"weekday","night","travelling","freezing","restaurant",0,1,1,"night"
36,371,128,243,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
36,373,130,243,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
36,375,132,243,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
36,377,134,243,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
36,378,135,243,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
36,379,136,243,"weekend","lunch","shopping","freezing","restaurant",0,1,1,"midday"
36,381,138,243,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
36,382,139,243,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
36,383,140,243,"weekday","earlymorning","travelling","cold","grocery",1,1,1,"morning"
36,384,141,243,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
36,390,147,243,"weekday","unknown","unknown","warm","grocery",1,1,1,"unknown"
36,391,148,243,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
36,393,150,243,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
36,394,151,243,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
36,395,152,243,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
36,396,153,243,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
36,398,155,243,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
36,399,156,243,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
36,400,157,243,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
36,401,158,243,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
36,404,161,243,"weekend","evening","travelling","warm","grocery",0,1,1,"night"
36,408,165,243,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
36,412,169,243,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
36,413,170,243,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
36,415,172,243,"weekend","dinner","working","cold","grocery",1,1,1,"night"
36,416,173,243,"weekday","beforelunch","shopping","freezing","restaurant",1,1,1,"midday"
36,418,175,243,"weekday","breakfast","working","hot","restaurant",0,1,1,"morning"
36,420,177,243,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
36,421,178,243,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
36,422,179,243,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
36,423,180,243,"weekday","morning","leisure","freezing","grocery",0,1,1,"morning"
36,426,183,243,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
37,245,1,244,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
37,248,4,244,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
37,250,6,244,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
37,251,7,244,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
37,255,11,244,"weekday","afternoon","leisure","freezing","grocery",1,0,0,"midday"
37,256,12,244,"weekend","morning","travelling","warm","grocery",1,0,0,"morning"
37,259,15,244,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
37,261,17,244,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
37,263,19,244,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
37,266,22,244,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
37,267,23,244,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
37,279,35,244,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
37,280,36,244,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
37,284,40,244,"weekday","evening","working","hot","grocery",0,0,0,"night"
37,285,41,244,"weekend","breakfast","working","freezing","restaurant",0,0,0,"morning"
37,288,44,244,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
37,290,46,244,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
37,293,49,244,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
37,294,50,244,"weekend","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
37,296,52,244,"weekday","lunch","leisure","warm","grocery",1,0,0,"midday"
37,300,56,244,"weekday","earlymorning","travelling","cold","restaurant",0,0,0,"morning"
37,302,58,244,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
37,303,59,244,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
37,304,60,244,"weekday","morning","leisure","freezing","grocery",0,1,0,"morning"
37,312,68,244,"weekday","lunch","travelling","hot","restaurant",1,1,0,"midday"
37,314,70,244,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
37,317,73,244,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
37,318,74,244,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
37,319,75,244,"weekday","breakfast","travelling","cold","restaurant",1,1,0,"morning"
37,320,76,244,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
37,321,77,244,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
37,322,78,244,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
37,324,80,244,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
37,325,81,244,"weekend","lunch","unknown","freezing","grocery",1,1,0,"midday"
37,327,83,244,"weekend","afternoon","unknown","cold","grocery",0,1,0,"midday"
37,328,84,244,"weekend","afternoon","leisure","cold","grocery",0,1,0,"midday"
37,330,86,244,"weekend","afternoon","working","warm","restaurant",1,1,0,"midday"
37,332,88,244,"weekday","dinner","travelling","hot","grocery",0,1,0,"night"
37,339,95,244,"weekday","afternoon","workingout","warm","restaurant",0,1,0,"midday"
37,340,96,244,"weekend","lunch","unknown","cold","grocery",0,1,0,"midday"
37,341,97,244,"weekday","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
37,348,104,244,"weekday","dinner","travelling","unknown","grocery",1,1,0,"night"
37,350,106,244,"weekday","lunch","travelling","hot","grocery",1,1,0,"midday"
37,351,107,244,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
37,352,108,244,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
37,353,109,244,"weekday","earlymorning","unknown","cold","restaurant",0,1,0,"morning"
37,359,115,244,"unknown","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
37,365,121,244,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
37,366,122,244,"weekday","morning","working","cold","grocery",0,1,1,"morning"
37,368,124,244,"weekday","dinner","leisure","freezing","grocery",0,1,1,"night"
37,370,126,244,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
37,371,127,244,"weekend","morning","travelling","unknown","restaurant",1,1,1,"morning"
37,375,131,244,"weekend","afternoon","shopping","cold","grocery",0,1,1,"midday"
37,379,135,244,"weekday","night","travelling","freezing","grocery",0,1,1,"night"
37,384,140,244,"weekday","dinner","workingout","warm","restaurant",0,1,1,"night"
37,392,148,244,"unknown","unknown","travelling","cold","grocery",0,1,1,"unknown"
37,394,150,244,"weekend","morning","leisure","hot","grocery",0,1,1,"morning"
37,399,155,244,"weekday","morning","unknown","warm","grocery",1,1,1,"morning"
37,401,157,244,"weekday","beforelunch","travelling","hot","grocery",1,1,1,"midday"
37,409,165,244,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
37,412,168,244,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
37,416,172,244,"weekend","afternoon","shopping","unknown","grocery",0,1,1,"midday"
37,418,174,244,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
37,419,175,244,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
37,420,176,244,"weekend","beforelunch","working","freezing","restaurant",1,1,1,"midday"
37,421,177,244,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
37,426,182,244,"weekend","unknown","travelling","cold","grocery",0,1,1,"unknown"
37,427,183,244,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
38,256,0,256,"weekday","beforelunch","travelling","hot","grocery",1,0,0,"midday"
38,258,2,256,"unknown","lunch","travelling","unknown","restaurant",0,0,0,"midday"
38,259,3,256,"weekend","afternoon","shopping","cold","grocery",1,0,0,"midday"
38,260,4,256,"weekday","dinner","unknown","unknown","grocery",1,0,0,"night"
38,261,5,256,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
38,263,7,256,"weekday","beforelunch","shopping","hot","restaurant",0,0,0,"midday"
38,264,8,256,"weekday","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
38,265,9,256,"weekday","beforelunch","leisure","cold","restaurant",1,0,0,"midday"
38,267,11,256,"weekend","morning","travelling","warm","grocery",0,0,0,"morning"
38,269,13,256,"weekday","night","unknown","unknown","grocery",0,0,0,"night"
38,270,14,256,"weekday","afternoon","unknown","unknown","grocery",1,0,0,"midday"
38,271,15,256,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
38,272,16,256,"weekend","lunch","morningrituals","cold","restaurant",0,0,0,"midday"
38,274,18,256,"weekday","dinner","travelling","hot","restaurant",0,0,0,"night"
38,275,19,256,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
38,278,22,256,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
38,279,23,256,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
38,280,24,256,"weekday","breakfast","working","unknown","grocery",0,0,0,"morning"
38,282,26,256,"weekday","earlymorning","travelling","unknown","restaurant",0,0,0,"morning"
38,284,28,256,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
38,287,31,256,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
38,290,34,256,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
38,291,35,256,"weekday","afternoon","working","cold","restaurant",0,0,0,"midday"
38,293,37,256,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
38,294,38,256,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
38,295,39,256,"weekday","afternoon","working","cold","grocery",1,0,0,"midday"
38,297,41,256,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
38,300,44,256,"weekday","beforelunch","unknown","warm","restaurant",1,0,0,"midday"
38,301,45,256,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
38,302,46,256,"weekend","lunch","leisure","cold","grocery",0,0,0,"midday"
38,305,49,256,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
38,307,51,256,"weekday","dinner","leisure","freezing","grocery",0,0,0,"night"
38,311,55,256,"weekday","breakfast","morningrituals","warm","grocery",0,0,0,"morning"
38,315,59,256,"weekend","afternoon","travelling","cold","restaurant",1,1,0,"midday"
38,318,62,256,"weekend","dinner","travelling","warm","restaurant",1,1,0,"night"
38,319,63,256,"weekend","evening","travelling","unknown","restaurant",0,1,0,"night"
38,320,64,256,"weekend","breakfast","shopping","freezing","restaurant",1,1,0,"morning"
38,321,65,256,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
38,322,66,256,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
38,323,67,256,"weekday","morning","travelling","hot","restaurant",0,1,0,"morning"
38,324,68,256,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
38,333,77,256,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
38,335,79,256,"unknown","afternoon","leisure","hot","grocery",0,1,0,"midday"
38,337,81,256,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
38,338,82,256,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
38,339,83,256,"weekday","breakfast","leisure","cold","grocery",1,1,0,"morning"
38,340,84,256,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
38,344,88,256,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
38,345,89,256,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
38,346,90,256,"weekend","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
38,347,91,256,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
38,348,92,256,"weekday","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
38,349,93,256,"weekday","beforelunch","working","freezing","restaurant",0,1,0,"midday"
38,351,95,256,"weekday","afternoon","shopping","freezing","grocery",1,1,0,"midday"
38,352,96,256,"weekday","morning","unknown","warm","grocery",0,1,0,"morning"
38,354,98,256,"weekend","morning","travelling","warm","restaurant",0,1,0,"morning"
38,355,99,256,"weekday","lunch","shopping","unknown","grocery",0,1,0,"midday"
38,356,100,256,"weekday","lunch","leisure","warm","grocery",0,1,0,"midday"
38,357,101,256,"weekend","dinner","leisure","warm","restaurant",0,1,0,"night"
38,358,102,256,"weekday","evening","travelling","cold","restaurant",1,1,0,"night"
38,359,103,256,"weekend","breakfast","travelling","unknown","grocery",0,1,0,"morning"
38,360,104,256,"weekday","lunch","morningrituals","cold","restaurant",0,1,0,"midday"
38,361,105,256,"weekend","afternoon","travelling","freezing","grocery",1,1,0,"midday"
38,362,106,256,"weekday","dinner","shopping","cold","restaurant",0,1,0,"night"
38,363,107,256,"weekday","beforelunch","working","freezing","grocery",0,1,0,"midday"
38,364,108,256,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
38,366,110,256,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
38,367,111,256,"weekday","afternoon","working","freezing","restaurant",1,1,0,"midday"
38,368,112,256,"weekend","lunch","working","hot","grocery",1,1,0,"midday"
38,369,113,256,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
38,370,114,256,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
38,372,116,256,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
38,373,117,256,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
38,374,118,256,"weekend","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
38,375,119,256,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
38,377,121,256,"weekend","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
38,378,122,256,"weekday","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
38,379,123,256,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
38,381,125,256,"weekday","unknown","travelling","unknown","grocery",0,1,1,"unknown"
38,383,127,256,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
38,384,128,256,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
38,386,130,256,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
38,387,131,256,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
38,388,132,256,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
38,389,133,256,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
38,390,134,256,"weekday","afternoon","shopping","warm","restaurant",0,1,1,"midday"
38,391,135,256,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
38,392,136,256,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
38,393,137,256,"weekday","afternoon","leisure","unknown","restaurant",0,1,1,"midday"
38,394,138,256,"weekday","afternoon","working","hot","grocery",0,1,1,"midday"
38,395,139,256,"unknown","unknown","working","freezing","grocery",0,1,1,"unknown"
38,396,140,256,"weekday","morning","working","unknown","grocery",1,1,1,"morning"
38,397,141,256,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
38,398,142,256,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
38,399,143,256,"weekend","breakfast","unknown","unknown","grocery",0,1,1,"morning"
38,401,145,256,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
38,402,146,256,"weekday","earlymorning","unknown","cold","restaurant",0,1,1,"morning"
38,403,147,256,"weekend","lunch","working","warm","grocery",0,1,1,"midday"
38,404,148,256,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
38,406,150,256,"weekday","dinner","leisure","freezing","grocery",0,1,1,"night"
38,407,151,256,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
38,409,153,256,"weekday","unknown","unknown","hot","grocery",0,1,1,"unknown"
38,410,154,256,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
38,411,155,256,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
38,412,156,256,"weekday","lunch","morningrituals","freezing","grocery",1,1,1,"midday"
38,413,157,256,"weekend","morning","unknown","cold","restaurant",0,1,1,"morning"
38,414,158,256,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
38,415,159,256,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
38,418,162,256,"weekend","morning","travelling","freezing","grocery",0,1,1,"morning"
38,419,163,256,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
38,420,164,256,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
38,422,166,256,"weekday","afternoon","housework","cold","grocery",0,1,1,"midday"
38,424,168,256,"weekend","afternoon","unknown","warm","grocery",0,1,1,"midday"
38,425,169,256,"weekend","afternoon","unknown","warm","grocery",0,1,1,"midday"
38,427,171,256,"weekend","morning","shopping","freezing","grocery",1,1,1,"morning"
38,428,172,256,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
38,429,173,256,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
38,430,174,256,"weekend","lunch","unknown","unknown","restaurant",0,1,1,"midday"
38,431,175,256,"weekday","beforelunch","unknown","hot","grocery",1,1,1,"midday"
38,433,177,256,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
38,434,178,256,"weekday","beforelunch","working","freezing","restaurant",0,1,1,"midday"
38,436,180,256,"weekend","breakfast","leisure","hot","restaurant",0,1,1,"morning"
38,437,181,256,"weekday","night","travelling","freezing","grocery",1,1,1,"night"
38,438,182,256,"weekday","night","travelling","warm","restaurant",1,1,1,"night"
39,268,7,261,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
39,269,8,261,"weekend","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
39,279,18,261,"weekday","lunch","morningrituals","cold","restaurant",0,0,0,"midday"
39,280,19,261,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
39,286,25,261,"weekday","morning","working","unknown","restaurant",1,0,0,"morning"
39,287,26,261,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
39,298,37,261,"weekend","lunch","leisure","unknown","grocery",1,0,0,"midday"
39,302,41,261,"weekday","unknown","travelling","cold","restaurant",0,0,0,"unknown"
39,306,45,261,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
39,307,46,261,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
39,314,53,261,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
39,316,55,261,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
39,317,56,261,"weekday","dinner","working","cold","grocery",0,0,0,"night"
39,323,62,261,"weekday","dinner","travelling","warm","grocery",0,1,0,"night"
39,324,63,261,"weekday","afternoon","shopping","freezing","grocery",0,1,0,"midday"
39,329,68,261,"weekend","lunch","unknown","hot","restaurant",1,1,0,"midday"
39,347,86,261,"weekend","lunch","shopping","freezing","restaurant",0,1,0,"midday"
39,360,99,261,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
39,362,101,261,"weekday","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
39,364,103,261,"weekend","earlymorning","travelling","hot","grocery",0,1,0,"morning"
39,365,104,261,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
39,366,105,261,"weekday","morning","shopping","cold","grocery",1,1,0,"morning"
39,385,124,261,"weekend","morning","travelling","warm","grocery",1,1,1,"morning"
39,388,127,261,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
39,397,136,261,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
39,399,138,261,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
39,405,144,261,"weekday","unknown","working","freezing","grocery",0,1,1,"unknown"
39,410,149,261,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
39,427,166,261,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
39,428,167,261,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
39,435,174,261,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
39,436,175,261,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
39,438,177,261,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
39,439,178,261,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
40,276,11,265,"weekday","night","working","warm","restaurant",0,0,0,"night"
40,286,21,265,"weekday","beforelunch","morningrituals","unknown","grocery",1,0,0,"midday"
40,297,32,265,"weekday","dinner","leisure","warm","restaurant",1,0,0,"night"
40,304,39,265,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
40,306,41,265,"weekday","lunch","leisure","unknown","grocery",0,0,0,"midday"
40,307,42,265,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
40,314,49,265,"weekend","afternoon","shopping","unknown","grocery",0,0,0,"midday"
40,321,56,265,"weekday","afternoon","shopping","unknown","restaurant",1,0,0,"midday"
40,322,57,265,"weekday","breakfast","travelling","freezing","grocery",1,1,0,"morning"
40,324,59,265,"weekday","beforelunch","leisure","unknown","grocery",0,1,0,"midday"
40,327,62,265,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
40,331,66,265,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
40,344,79,265,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
40,355,90,265,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
40,356,91,265,"unknown","breakfast","travelling","freezing","grocery",0,1,0,"morning"
40,370,105,265,"weekend","afternoon","leisure","warm","restaurant",1,1,0,"midday"
40,372,107,265,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
40,374,109,265,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
40,395,130,265,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
40,405,140,265,"unknown","breakfast","morningrituals","warm","grocery",1,1,1,"morning"
40,418,153,265,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
40,420,155,265,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
40,422,157,265,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
40,426,161,265,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
40,435,170,265,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
40,444,179,265,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
40,446,181,265,"weekday","unknown","travelling","warm","grocery",1,1,1,"unknown"
41,286,12,274,"weekday","night","travelling","cold","restaurant",0,0,0,"night"
41,298,24,274,"weekday","breakfast","leisure","warm","restaurant",0,0,0,"morning"
41,303,29,274,"weekend","lunch","travelling","unknown","restaurant",1,0,0,"midday"
41,319,45,274,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
41,322,48,274,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
41,345,71,274,"weekday","beforelunch","unknown","cold","grocery",1,1,0,"midday"
41,347,73,274,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
41,359,85,274,"weekend","beforelunch","unknown","hot","grocery",0,1,0,"midday"
41,364,90,274,"weekday","afternoon","shopping","freezing","grocery",1,1,0,"midday"
41,366,92,274,"unknown","afternoon","travelling","freezing","grocery",0,1,0,"midday"
41,369,95,274,"weekday","lunch","travelling","hot","restaurant",1,1,0,"midday"
41,370,96,274,"weekend","afternoon","travelling","freezing","grocery",1,1,0,"midday"
41,379,105,274,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
41,380,106,274,"weekday","afternoon","working","unknown","restaurant",1,1,0,"midday"
41,384,110,274,"weekday","earlymorning","working","warm","restaurant",0,1,0,"morning"
41,385,111,274,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
41,386,112,274,"weekday","morning","unknown","hot","restaurant",0,1,0,"morning"
41,387,113,274,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
41,388,114,274,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
41,392,118,274,"weekday","night","unknown","cold","grocery",1,1,1,"night"
41,393,119,274,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
41,401,127,274,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
41,403,129,274,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
41,412,138,274,"weekend","unknown","travelling","freezing","grocery",0,1,1,"unknown"
41,425,151,274,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
41,429,155,274,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
41,441,167,274,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
42,290,7,283,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
42,291,8,283,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
42,293,10,283,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
42,295,12,283,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
42,297,14,283,"weekday","afternoon","leisure","freezing","grocery",1,0,0,"midday"
42,301,18,283,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
42,304,21,283,"weekend","lunch","working","cold","restaurant",0,0,0,"midday"
42,308,25,283,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
42,309,26,283,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
42,314,31,283,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
42,343,60,283,"weekday","unknown","travelling","unknown","restaurant",0,1,0,"unknown"
42,347,64,283,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
42,352,69,283,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
42,363,80,283,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
42,364,81,283,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
42,365,82,283,"weekend","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
42,369,86,283,"weekend","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
42,373,90,283,"weekend","beforelunch","unknown","warm","restaurant",1,1,0,"midday"
42,383,100,283,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
42,387,104,283,"weekday","breakfast","social","cold","restaurant",0,1,0,"morning"
42,390,107,283,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
42,398,115,283,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
42,404,121,283,"weekday","beforelunch","unknown","freezing","restaurant",1,1,1,"midday"
42,407,124,283,"weekday","beforelunch","morningrituals","unknown","restaurant",1,1,1,"midday"
42,408,125,283,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
42,410,127,283,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
42,412,129,283,"weekend","breakfast","working","cold","restaurant",0,1,1,"morning"
42,417,134,283,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
42,422,139,283,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
42,437,154,283,"weekend","morning","travelling","freezing","grocery",0,1,1,"morning"
42,439,156,283,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
42,441,158,283,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
42,443,160,283,"weekday","morning","unknown","hot","grocery",1,1,1,"morning"
42,444,161,283,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
42,448,165,283,"weekday","afternoon","housework","cold","restaurant",0,1,1,"midday"
43,287,3,284,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
43,290,6,284,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
43,292,8,284,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
43,295,11,284,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
43,299,15,284,"weekend","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
43,300,16,284,"weekday","lunch","morningrituals","cold","grocery",0,0,0,"midday"
43,302,18,284,"weekday","breakfast","unknown","unknown","grocery",0,0,0,"morning"
43,306,22,284,"weekday","morning","travelling","unknown","grocery",1,0,0,"morning"
43,311,27,284,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
43,312,28,284,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
43,313,29,284,"weekend","beforelunch","shopping","warm","restaurant",1,0,0,"midday"
43,314,30,284,"weekday","dinner","travelling","freezing","restaurant",0,0,0,"night"
43,320,36,284,"weekend","afternoon","unknown","cold","restaurant",1,0,0,"midday"
43,321,37,284,"weekday","lunch","working","unknown","grocery",0,0,0,"midday"
43,328,44,284,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
43,331,47,284,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
43,332,48,284,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
43,340,56,284,"weekend","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
43,343,59,284,"weekend","dinner","shopping","cold","grocery",1,1,0,"night"
43,346,62,284,"weekday","beforelunch","leisure","cold","restaurant",1,1,0,"midday"
43,351,67,284,"weekday","earlymorning","travelling","cold","grocery",0,1,0,"morning"
43,352,68,284,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
43,353,69,284,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
43,356,72,284,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
43,357,73,284,"weekend","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
43,360,76,284,"weekday","afternoon","workingout","cold","restaurant",1,1,0,"midday"
43,362,78,284,"weekday","breakfast","leisure","cold","grocery",1,1,0,"morning"
43,363,79,284,"weekday","lunch","unknown","warm","restaurant",1,1,0,"midday"
43,369,85,284,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
43,371,87,284,"weekend","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
43,376,92,284,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
43,391,107,284,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
43,397,113,284,"weekday","unknown","unknown","hot","grocery",0,1,1,"unknown"
43,399,115,284,"weekend","afternoon","working","unknown","grocery",0,1,1,"midday"
43,402,118,284,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
43,409,125,284,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
43,415,131,284,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
43,416,132,284,"weekday","unknown","workingout","unknown","restaurant",0,1,1,"unknown"
43,427,143,284,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
43,428,144,284,"weekday","afternoon","working","hot","grocery",1,1,1,"midday"
43,431,147,284,"weekday","dinner","travelling","warm","grocery",1,1,1,"night"
43,432,148,284,"weekday","afternoon","leisure","freezing","grocery",1,1,1,"midday"
43,433,149,284,"weekend","lunch","travelling","hot","grocery",0,1,1,"midday"
43,440,156,284,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
43,444,160,284,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
43,451,167,284,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
43,452,168,284,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
43,453,169,284,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
43,461,177,284,"weekend","latenight","travelling","cold","restaurant",0,1,1,"night"
43,462,178,284,"weekday","dinner","unknown","warm","restaurant",1,1,1,"night"
43,463,179,284,"weekday","lunch","shopping","hot","restaurant",0,1,1,"midday"
43,465,181,284,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
43,466,182,284,"weekday","breakfast","shopping","cold","grocery",0,1,1,"morning"
44,307,12,295,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
44,319,24,295,"weekend","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
44,320,25,295,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
44,327,32,295,"unknown","lunch","travelling","cold","restaurant",1,0,0,"midday"
44,331,36,295,"weekend","morning","travelling","freezing","restaurant",0,0,0,"morning"
44,333,38,295,"weekday","beforelunch","working","unknown","grocery",0,0,0,"midday"
44,334,39,295,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
44,339,44,295,"weekend","morning","travelling","hot","restaurant",0,0,0,"morning"
44,343,48,295,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
44,347,52,295,"weekday","dinner","travelling","unknown","restaurant",1,0,0,"night"
44,352,57,295,"weekend","morning","working","warm","restaurant",1,1,0,"morning"
44,355,60,295,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
44,356,61,295,"weekday","beforelunch","working","unknown","restaurant",1,1,0,"midday"
44,364,69,295,"weekday","night","travelling","warm","restaurant",0,1,0,"night"
44,366,71,295,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
44,368,73,295,"weekday","breakfast","shopping","unknown","restaurant",0,1,0,"morning"
44,369,74,295,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
44,372,77,295,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
44,373,78,295,"weekday","beforelunch","morningrituals","freezing","restaurant",0,1,0,"midday"
44,378,83,295,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
44,380,85,295,"weekend","beforelunch","travelling","hot","restaurant",1,1,0,"midday"
44,388,93,295,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
44,389,94,295,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
44,390,95,295,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
44,395,100,295,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
44,397,102,295,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
44,405,110,295,"weekend","morning","travelling","warm","restaurant",1,1,0,"morning"
44,406,111,295,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,0,"midday"
44,410,115,295,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
44,414,119,295,"weekday","evening","unknown","cold","restaurant",0,1,1,"night"
44,420,125,295,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
44,421,126,295,"weekend","afternoon","working","cold","restaurant",0,1,1,"midday"
44,422,127,295,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
44,428,133,295,"weekend","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
44,430,135,295,"unknown","morning","travelling","unknown","grocery",0,1,1,"morning"
44,444,149,295,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
44,447,152,295,"weekday","beforelunch","leisure","cold","restaurant",1,1,1,"midday"
44,452,157,295,"weekday","evening","shopping","warm","grocery",0,1,1,"night"
44,455,160,295,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
44,456,161,295,"weekend","afternoon","morningrituals","warm","restaurant",0,1,1,"midday"
44,462,167,295,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
44,470,175,295,"weekday","dinner","leisure","warm","restaurant",1,1,1,"night"
44,473,178,295,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
44,478,183,295,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
45,299,0,299,"weekend","beforelunch","working","cold","grocery",1,0,0,"midday"
45,300,1,299,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
45,304,5,299,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
45,305,6,299,"weekday","evening","travelling","warm","restaurant",0,0,0,"night"
45,306,7,299,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
45,307,8,299,"weekday","latenight","unknown","freezing","grocery",0,0,0,"night"
45,308,9,299,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
45,309,10,299,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
45,314,15,299,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
45,315,16,299,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
45,316,17,299,"weekend","breakfast","leisure","freezing","grocery",1,0,0,"morning"
45,318,19,299,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
45,319,20,299,"weekday","afternoon","working","unknown","restaurant",1,0,0,"midday"
45,321,22,299,"weekday","breakfast","leisure","hot","grocery",1,0,0,"morning"
45,323,24,299,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
45,326,27,299,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
45,327,28,299,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
45,329,30,299,"unknown","morning","leisure","cold","restaurant",0,0,0,"morning"
45,331,32,299,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
45,333,34,299,"weekday","lunch","working","hot","restaurant",0,0,0,"midday"
45,334,35,299,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
45,336,37,299,"weekday","unknown","unknown","unknown","restaurant",0,0,0,"unknown"
45,337,38,299,"unknown","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
45,340,41,299,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
45,341,42,299,"weekday","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
45,343,44,299,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
45,346,47,299,"weekend","evening","travelling","cold","grocery",0,0,0,"night"
45,348,49,299,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
45,349,50,299,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
45,350,51,299,"weekday","breakfast","unknown","cold","restaurant",0,0,0,"morning"
45,352,53,299,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
45,354,55,299,"weekend","beforelunch","unknown","unknown","grocery",1,0,0,"midday"
45,357,58,299,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
45,358,59,299,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
45,359,60,299,"weekday","night","unknown","unknown","grocery",0,1,0,"night"
45,362,63,299,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
45,363,64,299,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
45,364,65,299,"weekday","beforelunch","working","unknown","restaurant",0,1,0,"midday"
45,365,66,299,"weekend","beforelunch","travelling","hot","grocery",0,1,0,"midday"
45,368,69,299,"unknown","night","travelling","warm","restaurant",1,1,0,"night"
45,370,71,299,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
45,372,73,299,"weekday","breakfast","unknown","unknown","restaurant",1,1,0,"morning"
45,373,74,299,"weekday","breakfast","morningrituals","unknown","grocery",0,1,0,"morning"
45,375,76,299,"weekday","morning","working","warm","grocery",1,1,0,"morning"
45,378,79,299,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
45,379,80,299,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
45,380,81,299,"weekday","lunch","unknown","unknown","grocery",1,1,0,"midday"
45,382,83,299,"weekend","afternoon","working","cold","restaurant",1,1,0,"midday"
45,388,89,299,"weekday","night","unknown","hot","grocery",0,1,0,"night"
45,391,92,299,"weekday","unknown","shopping","cold","restaurant",0,1,0,"unknown"
45,394,95,299,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
45,395,96,299,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
45,396,97,299,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
45,397,98,299,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
45,398,99,299,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
45,405,106,299,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
45,406,107,299,"weekend","afternoon","working","cold","grocery",0,1,0,"midday"
45,407,108,299,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
45,409,110,299,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
45,413,114,299,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
45,414,115,299,"weekday","beforelunch","unknown","unknown","restaurant",1,1,1,"midday"
45,419,120,299,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
45,420,121,299,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
45,421,122,299,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
45,422,123,299,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
45,423,124,299,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
45,425,126,299,"weekday","morning","unknown","unknown","grocery",0,1,1,"morning"
45,426,127,299,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
45,427,128,299,"weekday","beforelunch","working","freezing","grocery",0,1,1,"midday"
45,429,130,299,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
45,431,132,299,"weekday","afternoon","unknown","hot","restaurant",0,1,1,"midday"
45,432,133,299,"weekday","morning","working","freezing","restaurant",0,1,1,"morning"
45,434,135,299,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
45,437,138,299,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
45,438,139,299,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
45,439,140,299,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
45,440,141,299,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
45,441,142,299,"weekday","beforelunch","unknown","warm","grocery",1,1,1,"midday"
45,444,145,299,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
45,445,146,299,"weekday","evening","travelling","freezing","grocery",0,1,1,"night"
45,446,147,299,"weekend","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
45,450,151,299,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
45,451,152,299,"weekday","breakfast","working","freezing","restaurant",0,1,1,"morning"
45,452,153,299,"weekend","afternoon","leisure","cold","restaurant",1,1,1,"midday"
45,453,154,299,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
45,454,155,299,"weekend","morning","shopping","cold","grocery",0,1,1,"morning"
45,456,157,299,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
45,458,159,299,"weekend","dinner","unknown","hot","restaurant",1,1,1,"night"
45,460,161,299,"weekend","afternoon","working","cold","restaurant",0,1,1,"midday"
45,462,163,299,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
45,463,164,299,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
45,469,170,299,"weekend","morning","unknown","cold","grocery",0,1,1,"morning"
45,472,173,299,"unknown","afternoon","unknown","freezing","grocery",1,1,1,"midday"
45,473,174,299,"weekday","beforelunch","unknown","warm","restaurant",0,1,1,"midday"
45,474,175,299,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
45,475,176,299,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
45,478,179,299,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
45,481,182,299,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
45,482,183,299,"weekday","unknown","working","freezing","restaurant",1,1,1,"unknown"
46,308,0,308,"weekend","lunch","working","cold","grocery",1,0,0,"midday"
46,310,2,308,"weekday","breakfast","unknown","freezing","restaurant",1,0,0,"morning"
46,316,8,308,"weekend","unknown","travelling","cold","grocery",0,0,0,"unknown"
46,317,9,308,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
46,326,18,308,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
46,329,21,308,"weekday","dinner","working","unknown","restaurant",0,0,0,"night"
46,333,25,308,"unknown","morning","working","cold","grocery",0,0,0,"morning"
46,334,26,308,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
46,338,30,308,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
46,341,33,308,"weekend","beforelunch","shopping","warm","grocery",0,0,0,"midday"
46,346,38,308,"weekend","morning","travelling","cold","restaurant",1,0,0,"morning"
46,350,42,308,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
46,359,51,308,"unknown","morning","travelling","unknown","restaurant",0,0,0,"morning"
46,363,55,308,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
46,368,60,308,"weekend","lunch","travelling","freezing","grocery",1,1,0,"midday"
46,369,61,308,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
46,374,66,308,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
46,383,75,308,"weekday","afternoon","leisure","freezing","grocery",1,1,0,"midday"
46,388,80,308,"weekday","unknown","travelling","warm","restaurant",0,1,0,"unknown"
46,404,96,308,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
46,416,108,308,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
46,425,117,308,"unknown","night","travelling","unknown","restaurant",0,1,1,"night"
46,429,121,308,"weekday","beforelunch","morningrituals","warm","grocery",0,1,1,"midday"
46,430,122,308,"weekday","morning","travelling","hot","grocery",1,1,1,"morning"
46,436,128,308,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
46,440,132,308,"weekday","latenight","shopping","cold","grocery",0,1,1,"night"
46,457,149,308,"weekend","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
46,461,153,308,"weekday","breakfast","unknown","warm","restaurant",0,1,1,"morning"
46,462,154,308,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
46,470,162,308,"weekday","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
46,473,165,308,"weekend","lunch","travelling","hot","grocery",0,1,1,"midday"
46,474,166,308,"weekday","beforelunch","unknown","hot","restaurant",0,1,1,"midday"
46,475,167,308,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
46,489,181,308,"weekday","breakfast","travelling","hot","restaurant",1,1,1,"morning"
47,319,0,319,"weekend","beforelunch","leisure","hot","grocery",0,0,0,"midday"
47,323,4,319,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
47,324,5,319,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
47,329,10,319,"weekday","dinner","travelling","freezing","restaurant",0,0,0,"night"
47,330,11,319,"weekday","lunch","leisure","freezing","restaurant",1,0,0,"midday"
47,331,12,319,"weekend","breakfast","travelling","hot","grocery",0,0,0,"morning"
47,332,13,319,"weekend","evening","unknown","freezing","grocery",0,0,0,"night"
47,333,14,319,"weekday","unknown","travelling","cold","restaurant",0,0,0,"unknown"
47,335,16,319,"weekday","night","working","cold","grocery",0,0,0,"night"
47,336,17,319,"weekday","unknown","travelling","cold","grocery",1,0,0,"unknown"
47,337,18,319,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
47,338,19,319,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
47,339,20,319,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
47,343,24,319,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
47,344,25,319,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
47,345,26,319,"weekday","earlymorning","travelling","hot","restaurant",1,0,0,"morning"
47,348,29,319,"weekend","morning","travelling","hot","grocery",0,0,0,"morning"
47,349,30,319,"weekday","afternoon","working","freezing","grocery",1,0,0,"midday"
47,351,32,319,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
47,353,34,319,"weekday","afternoon","morningrituals","unknown","restaurant",0,0,0,"midday"
47,354,35,319,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
47,356,37,319,"weekend","breakfast","morningrituals","unknown","grocery",0,0,0,"morning"
47,361,42,319,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
47,365,46,319,"weekend","beforelunch","morningrituals","freezing","grocery",1,0,0,"midday"
47,366,47,319,"weekday","lunch","shopping","unknown","restaurant",0,0,0,"midday"
47,367,48,319,"weekday","afternoon","leisure","freezing","restaurant",1,0,0,"midday"
47,371,52,319,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
47,372,53,319,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
47,373,54,319,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
47,374,55,319,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
47,378,59,319,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
47,380,61,319,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
47,381,62,319,"weekend","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
47,383,64,319,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
47,385,66,319,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
47,388,69,319,"weekday","lunch","unknown","freezing","grocery",1,1,0,"midday"
47,390,71,319,"weekday","afternoon","leisure","cold","restaurant",1,1,0,"midday"
47,392,73,319,"weekend","unknown","travelling","cold","restaurant",1,1,0,"unknown"
47,395,76,319,"weekday","breakfast","working","unknown","restaurant",0,1,0,"morning"
47,396,77,319,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
47,398,79,319,"weekend","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
47,399,80,319,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
47,405,86,319,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
47,406,87,319,"weekday","lunch","shopping","cold","restaurant",0,1,0,"midday"
47,407,88,319,"weekend","beforelunch","shopping","warm","grocery",0,1,0,"midday"
47,409,90,319,"weekday","afternoon","leisure","unknown","grocery",0,1,0,"midday"
47,410,91,319,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
47,412,93,319,"weekday","beforelunch","morningrituals","freezing","restaurant",1,1,0,"midday"
47,414,95,319,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
47,416,97,319,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
47,417,98,319,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
47,418,99,319,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
47,419,100,319,"weekday","earlymorning","travelling","unknown","restaurant",0,1,0,"morning"
47,422,103,319,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
47,423,104,319,"weekday","afternoon","unknown","cold","grocery",1,1,0,"midday"
47,424,105,319,"weekday","dinner","unknown","freezing","grocery",0,1,0,"night"
47,425,106,319,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
47,426,107,319,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
47,430,111,319,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
47,431,112,319,"weekend","beforelunch","shopping","unknown","grocery",0,1,0,"midday"
47,436,117,319,"weekend","afternoon","unknown","warm","restaurant",0,1,1,"midday"
47,438,119,319,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
47,439,120,319,"weekday","morning","travelling","unknown","grocery",1,1,1,"morning"
47,441,122,319,"weekend","breakfast","unknown","warm","grocery",1,1,1,"morning"
47,443,124,319,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
47,446,127,319,"weekend","beforelunch","shopping","warm","restaurant",1,1,1,"midday"
47,449,130,319,"weekday","unknown","leisure","unknown","grocery",0,1,1,"unknown"
47,450,131,319,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
47,451,132,319,"unknown","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
47,452,133,319,"weekday","evening","travelling","freezing","restaurant",0,1,1,"night"
47,453,134,319,"weekday","lunch","working","unknown","restaurant",0,1,1,"midday"
47,454,135,319,"weekday","night","travelling","cold","grocery",0,1,1,"night"
47,456,137,319,"weekend","breakfast","travelling","unknown","grocery",0,1,1,"morning"
47,458,139,319,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
47,459,140,319,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
47,461,142,319,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
47,465,146,319,"unknown","lunch","travelling","cold","grocery",1,1,1,"midday"
47,470,151,319,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
47,472,153,319,"weekday","morning","travelling","hot","grocery",1,1,1,"morning"
47,473,154,319,"weekday","earlymorning","unknown","cold","grocery",1,1,1,"morning"
47,477,158,319,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
47,478,159,319,"weekend","latenight","working","hot","grocery",1,1,1,"night"
47,480,161,319,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
47,484,165,319,"weekday","breakfast","unknown","warm","grocery",1,1,1,"morning"
47,485,166,319,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
47,486,167,319,"weekend","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
47,489,170,319,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
47,490,171,319,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
47,491,172,319,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
47,493,174,319,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
47,494,175,319,"weekday","beforelunch","workingout","warm","grocery",0,1,1,"midday"
47,497,178,319,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
47,498,179,319,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
47,499,180,319,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
47,501,182,319,"weekend","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
47,502,183,319,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
48,327,1,326,"weekday","lunch","working","cold","restaurant",1,0,0,"midday"
48,334,8,326,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
48,336,10,326,"weekday","unknown","travelling","freezing","grocery",0,0,0,"unknown"
48,337,11,326,"weekday","evening","travelling","cold","restaurant",0,0,0,"night"
48,341,15,326,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
48,349,23,326,"weekday","dinner","travelling","cold","restaurant",1,0,0,"night"
48,361,35,326,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
48,362,36,326,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
48,364,38,326,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
48,369,43,326,"weekday","lunch","working","cold","restaurant",0,0,0,"midday"
48,371,45,326,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
48,372,46,326,"weekend","breakfast","travelling","warm","restaurant",1,0,0,"morning"
48,374,48,326,"weekend","breakfast","working","warm","grocery",0,0,0,"morning"
48,380,54,326,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
48,391,65,326,"weekend","morning","unknown","freezing","restaurant",0,1,0,"morning"
48,396,70,326,"weekend","dinner","leisure","freezing","restaurant",0,1,0,"night"
48,400,74,326,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
48,417,91,326,"weekday","breakfast","unknown","freezing","grocery",0,1,0,"morning"
48,419,93,326,"weekday","afternoon","working","cold","restaurant",1,1,0,"midday"
48,421,95,326,"weekend","afternoon","unknown","hot","grocery",0,1,0,"midday"
48,423,97,326,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
48,424,98,326,"weekend","afternoon","unknown","warm","grocery",0,1,0,"midday"
48,429,103,326,"weekday","lunch","shopping","freezing","restaurant",1,1,0,"midday"
48,441,115,326,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
48,448,122,326,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
48,454,128,326,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
48,466,140,326,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
48,468,142,326,"weekend","lunch","unknown","freezing","grocery",0,1,1,"midday"
48,476,150,326,"weekend","morning","unknown","cold","restaurant",0,1,1,"morning"
48,479,153,326,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
48,494,168,326,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
48,500,174,326,"weekday","evening","travelling","freezing","grocery",1,1,1,"night"
48,501,175,326,"weekday","breakfast","travelling","warm","grocery",1,1,1,"morning"
48,507,181,326,"weekday","breakfast","travelling","freezing","grocery",1,1,1,"morning"
49,331,0,331,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
49,332,1,331,"weekday","beforelunch","leisure","freezing","grocery",1,0,0,"midday"
49,333,2,331,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
49,335,4,331,"weekend","afternoon","leisure","unknown","grocery",0,0,0,"midday"
49,336,5,331,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
49,338,7,331,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
49,341,10,331,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
49,343,12,331,"weekday","afternoon","leisure","warm","restaurant",0,0,0,"midday"
49,346,15,331,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
49,347,16,331,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
49,348,17,331,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
49,349,18,331,"unknown","dinner","travelling","cold","grocery",0,0,0,"night"
49,350,19,331,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
49,351,20,331,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
49,352,21,331,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
49,353,22,331,"weekday","unknown","travelling","hot","grocery",0,0,0,"unknown"
49,355,24,331,"weekday","beforelunch","working","warm","grocery",0,0,0,"midday"
49,356,25,331,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
49,359,28,331,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
49,360,29,331,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
49,361,30,331,"weekday","morning","leisure","cold","grocery",0,0,0,"morning"
49,362,31,331,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
49,363,32,331,"weekday","breakfast","leisure","cold","restaurant",0,0,0,"morning"
49,365,34,331,"weekend","evening","morningrituals","freezing","restaurant",0,0,0,"night"
49,370,39,331,"weekend","lunch","unknown","warm","restaurant",0,0,0,"midday"
49,372,41,331,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
49,374,43,331,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
49,376,45,331,"unknown","lunch","travelling","cold","grocery",1,0,0,"midday"
49,379,48,331,"weekend","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
49,382,51,331,"weekend","afternoon","housework","freezing","restaurant",0,0,0,"midday"
49,383,52,331,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
49,384,53,331,"weekday","breakfast","shopping","unknown","grocery",1,0,0,"morning"
49,386,55,331,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
49,387,56,331,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
49,392,61,331,"weekday","breakfast","shopping","unknown","grocery",0,1,0,"morning"
49,394,63,331,"weekend","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
49,395,64,331,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
49,397,66,331,"weekday","afternoon","leisure","warm","grocery",1,1,0,"midday"
49,398,67,331,"weekday","beforelunch","unknown","unknown","grocery",1,1,0,"midday"
49,399,68,331,"weekend","night","travelling","unknown","restaurant",0,1,0,"night"
49,401,70,331,"weekday","lunch","working","freezing","restaurant",0,1,0,"midday"
49,402,71,331,"weekday","night","shopping","cold","grocery",0,1,0,"night"
49,403,72,331,"weekday","night","working","freezing","restaurant",1,1,0,"night"
49,404,73,331,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
49,406,75,331,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
49,410,79,331,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
49,411,80,331,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
49,412,81,331,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
49,413,82,331,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
49,415,84,331,"weekday","afternoon","unknown","warm","grocery",1,1,0,"midday"
49,417,86,331,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
49,418,87,331,"weekend","afternoon","morningrituals","warm","restaurant",0,1,0,"midday"
49,419,88,331,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
49,420,89,331,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
49,421,90,331,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
49,423,92,331,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
49,424,93,331,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
49,425,94,331,"weekend","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
49,427,96,331,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
49,428,97,331,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
49,429,98,331,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
49,432,101,331,"weekend","dinner","travelling","cold","restaurant",1,1,0,"night"
49,434,103,331,"weekday","unknown","travelling","hot","restaurant",1,1,0,"unknown"
49,435,104,331,"weekday","earlymorning","travelling","cold","grocery",0,1,0,"morning"
49,437,106,331,"weekday","lunch","shopping","freezing","restaurant",1,1,0,"midday"
49,438,107,331,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
49,439,108,331,"weekday","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
49,440,109,331,"weekend","morning","unknown","unknown","grocery",1,1,0,"morning"
49,443,112,331,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
49,445,114,331,"weekday","breakfast","working","unknown","restaurant",0,1,1,"morning"
49,446,115,331,"weekend","beforelunch","unknown","cold","grocery",0,1,1,"midday"
49,448,117,331,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
49,449,118,331,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
49,453,122,331,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
49,457,126,331,"weekday","dinner","travelling","hot","grocery",1,1,1,"night"
49,458,127,331,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
49,459,128,331,"weekday","lunch","shopping","cold","restaurant",0,1,1,"midday"
49,460,129,331,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
49,461,130,331,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
49,462,131,331,"weekday","afternoon","working","freezing","grocery",1,1,1,"midday"
49,463,132,331,"weekend","breakfast","leisure","hot","grocery",0,1,1,"morning"
49,464,133,331,"weekday","evening","travelling","freezing","restaurant",0,1,1,"night"
49,465,134,331,"weekday","unknown","travelling","freezing","restaurant",1,1,1,"unknown"
49,469,138,331,"weekend","morning","leisure","unknown","restaurant",0,1,1,"morning"
49,471,140,331,"weekend","breakfast","travelling","cold","grocery",0,1,1,"morning"
49,473,142,331,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
49,475,144,331,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
49,476,145,331,"weekend","afternoon","leisure","freezing","grocery",0,1,1,"midday"
49,477,146,331,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
49,479,148,331,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
49,481,150,331,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
49,482,151,331,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
49,483,152,331,"weekend","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
49,487,156,331,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
49,489,158,331,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
49,490,159,331,"weekday","evening","shopping","warm","grocery",0,1,1,"night"
49,492,161,331,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
49,493,162,331,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
49,496,165,331,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
49,497,166,331,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
49,499,168,331,"weekday","lunch","shopping","unknown","restaurant",1,1,1,"midday"
49,500,169,331,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
49,503,172,331,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
49,504,173,331,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
49,505,174,331,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
49,506,175,331,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
49,507,176,331,"weekend","dinner","travelling","freezing","restaurant",0,1,1,"night"
49,508,177,331,"weekend","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
49,509,178,331,"weekend","afternoon","shopping","cold","restaurant",0,1,1,"midday"
49,512,181,331,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
49,513,182,331,"weekday","lunch","leisure","cold","grocery",1,1,1,"midday"
49,514,183,331,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
50,370,26,344,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
50,379,35,344,"weekday","earlymorning","travelling","warm","grocery",0,0,0,"morning"
50,404,60,344,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
50,483,139,344,"weekend","breakfast","shopping","cold","grocery",0,1,1,"morning"
50,499,155,344,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
50,507,163,344,"weekday","beforelunch","leisure","warm","grocery",0,1,1,"midday"
50,525,181,344,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
51,359,3,356,"weekday","earlymorning","unknown","cold","grocery",0,0,0,"morning"
51,361,5,356,"weekend","lunch","travelling","warm","grocery",1,0,0,"midday"
51,364,8,356,"weekday","morning","travelling","unknown","grocery",1,0,0,"morning"
51,365,9,356,"weekday","afternoon","morningrituals","warm","restaurant",0,0,0,"midday"
51,377,21,356,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
51,382,26,356,"weekend","lunch","working","freezing","grocery",0,0,0,"midday"
51,383,27,356,"weekday","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
51,394,38,356,"weekday","beforelunch","shopping","freezing","grocery",1,0,0,"midday"
51,397,41,356,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
51,402,46,356,"weekend","morning","travelling","unknown","grocery",1,0,0,"morning"
51,407,51,356,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
51,409,53,356,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
51,411,55,356,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
51,413,57,356,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
51,416,60,356,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
51,422,66,356,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
51,423,67,356,"weekend","afternoon","working","hot","restaurant",0,1,0,"midday"
51,425,69,356,"weekday","beforelunch","working","warm","restaurant",1,1,0,"midday"
51,432,76,356,"weekday","earlymorning","travelling","cold","grocery",0,1,0,"morning"
51,438,82,356,"weekend","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
51,441,85,356,"weekday","lunch","working","hot","grocery",0,1,0,"midday"
51,442,86,356,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
51,446,90,356,"weekday","afternoon","morningrituals","hot","grocery",0,1,0,"midday"
51,448,92,356,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
51,450,94,356,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
51,454,98,356,"weekend","lunch","travelling","cold","grocery",1,1,0,"midday"
51,458,102,356,"weekend","beforelunch","unknown","freezing","restaurant",1,1,0,"midday"
51,464,108,356,"weekend","afternoon","travelling","warm","grocery",1,1,0,"midday"
51,468,112,356,"weekend","morning","travelling","unknown","grocery",0,1,0,"morning"
51,473,117,356,"weekday","evening","unknown","freezing","restaurant",0,1,1,"night"
51,482,126,356,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
51,485,129,356,"weekday","morning","unknown","cold","restaurant",1,1,1,"morning"
51,489,133,356,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
51,490,134,356,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
51,491,135,356,"weekend","evening","leisure","cold","grocery",0,1,1,"night"
51,503,147,356,"weekday","afternoon","shopping","cold","restaurant",1,1,1,"midday"
51,507,151,356,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
51,509,153,356,"weekend","earlymorning","travelling","warm","grocery",0,1,1,"morning"
51,510,154,356,"weekend","night","travelling","freezing","grocery",1,1,1,"night"
51,511,155,356,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
51,514,158,356,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
51,518,162,356,"weekday","breakfast","working","warm","grocery",0,1,1,"morning"
51,519,163,356,"weekend","unknown","shopping","unknown","restaurant",1,1,1,"unknown"
51,521,165,356,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
51,524,168,356,"weekday","earlymorning","working","cold","restaurant",0,1,1,"morning"
51,526,170,356,"weekday","unknown","travelling","warm","restaurant",1,1,1,"unknown"
51,529,173,356,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
51,530,174,356,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
51,531,175,356,"weekend","lunch","leisure","cold","restaurant",0,1,1,"midday"
51,532,176,356,"weekday","afternoon","unknown","warm","grocery",1,1,1,"midday"
51,534,178,356,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
51,536,180,356,"weekend","beforelunch","working","unknown","restaurant",0,1,1,"midday"
51,537,181,356,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
52,368,0,368,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
52,380,12,368,"weekday","afternoon","shopping","hot","restaurant",0,0,0,"midday"
52,381,13,368,"weekday","evening","unknown","warm","restaurant",0,0,0,"night"
52,387,19,368,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
52,399,31,368,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
52,400,32,368,"weekend","evening","travelling","unknown","restaurant",0,0,0,"night"
52,401,33,368,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
52,405,37,368,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
52,407,39,368,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
52,410,42,368,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
52,414,46,368,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
52,417,49,368,"weekday","afternoon","shopping","unknown","grocery",0,0,0,"midday"
52,430,62,368,"weekend","afternoon","workingout","unknown","grocery",0,1,0,"midday"
52,434,66,368,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
52,442,74,368,"weekday","afternoon","unknown","warm","grocery",0,1,0,"midday"
52,449,81,368,"weekday","afternoon","leisure","cold","restaurant",1,1,0,"midday"
52,451,83,368,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
52,456,88,368,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
52,458,90,368,"weekday","afternoon","unknown","unknown","grocery",1,1,0,"midday"
52,468,100,368,"weekday","unknown","working","cold","grocery",1,1,0,"unknown"
52,475,107,368,"weekend","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
52,484,116,368,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
52,485,117,368,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
52,497,129,368,"weekend","evening","travelling","unknown","grocery",1,1,1,"night"
52,505,137,368,"weekday","lunch","shopping","unknown","restaurant",0,1,1,"midday"
52,507,139,368,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
52,509,141,368,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
52,511,143,368,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
52,512,144,368,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
52,529,161,368,"weekday","evening","travelling","warm","restaurant",0,1,1,"night"
52,543,175,368,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
52,544,176,368,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
52,547,179,368,"weekend","breakfast","working","warm","grocery",0,1,1,"morning"
52,548,180,368,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
53,402,28,374,"weekday","morning","working","unknown","grocery",1,0,0,"morning"
53,404,30,374,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
53,458,84,374,"weekend","lunch","unknown","hot","grocery",1,1,0,"midday"
53,472,98,374,"weekday","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
53,479,105,374,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
54,377,0,377,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
54,378,1,377,"weekday","lunch","shopping","cold","grocery",0,0,0,"midday"
54,379,2,377,"weekday","dinner","shopping","unknown","restaurant",0,0,0,"night"
54,380,3,377,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
54,381,4,377,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
54,382,5,377,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
54,384,7,377,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
54,386,9,377,"weekday","afternoon","morningrituals","freezing","restaurant",0,0,0,"midday"
54,387,10,377,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
54,391,14,377,"weekday","beforelunch","travelling","unknown","restaurant",1,0,0,"midday"
54,392,15,377,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
54,393,16,377,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
54,394,17,377,"weekday","beforelunch","social","unknown","grocery",1,0,0,"midday"
54,395,18,377,"weekday","lunch","working","warm","grocery",1,0,0,"midday"
54,396,19,377,"weekday","dinner","unknown","freezing","grocery",0,0,0,"night"
54,397,20,377,"weekday","beforelunch","leisure","unknown","grocery",0,0,0,"midday"
54,398,21,377,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
54,399,22,377,"weekday","breakfast","leisure","hot","restaurant",0,0,0,"morning"
54,401,24,377,"weekday","evening","unknown","hot","restaurant",0,0,0,"night"
54,403,26,377,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
54,405,28,377,"weekday","beforelunch","leisure","cold","restaurant",1,0,0,"midday"
54,407,30,377,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
54,408,31,377,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
54,409,32,377,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
54,410,33,377,"weekday","breakfast","unknown","unknown","grocery",1,0,0,"morning"
54,413,36,377,"weekday","lunch","working","unknown","restaurant",0,0,0,"midday"
54,416,39,377,"weekday","earlymorning","unknown","freezing","grocery",0,0,0,"morning"
54,417,40,377,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
54,418,41,377,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
54,419,42,377,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
54,420,43,377,"weekday","beforelunch","unknown","freezing","restaurant",1,0,0,"midday"
54,423,46,377,"weekday","afternoon","shopping","warm","grocery",0,0,0,"midday"
54,425,48,377,"weekday","earlymorning","travelling","warm","grocery",0,0,0,"morning"
54,426,49,377,"weekend","afternoon","leisure","hot","grocery",1,0,0,"midday"
54,427,50,377,"weekend","lunch","working","unknown","grocery",0,0,0,"midday"
54,431,54,377,"weekday","breakfast","working","freezing","grocery",0,0,0,"morning"
54,434,57,377,"weekend","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
54,435,58,377,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
54,436,59,377,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
54,440,63,377,"weekday","lunch","shopping","hot","restaurant",1,1,0,"midday"
54,441,64,377,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
54,442,65,377,"weekday","dinner","travelling","cold","restaurant",1,1,0,"night"
54,443,66,377,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
54,444,67,377,"weekday","dinner","unknown","unknown","grocery",1,1,0,"night"
54,445,68,377,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
54,446,69,377,"weekend","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
54,447,70,377,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
54,448,71,377,"weekday","breakfast","leisure","cold","grocery",1,1,0,"morning"
54,450,73,377,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
54,451,74,377,"weekend","afternoon","unknown","warm","restaurant",0,1,0,"midday"
54,452,75,377,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
54,453,76,377,"weekday","breakfast","travelling","hot","restaurant",0,1,0,"morning"
54,455,78,377,"weekday","lunch","shopping","unknown","grocery",0,1,0,"midday"
54,457,80,377,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
54,458,81,377,"weekday","earlymorning","unknown","warm","restaurant",0,1,0,"morning"
54,460,83,377,"weekday","lunch","travelling","warm","restaurant",1,1,0,"midday"
54,461,84,377,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
54,462,85,377,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
54,463,86,377,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
54,464,87,377,"weekend","morning","travelling","warm","grocery",1,1,0,"morning"
54,465,88,377,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
54,466,89,377,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
54,467,90,377,"weekday","breakfast","leisure","freezing","restaurant",1,1,0,"morning"
54,468,91,377,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
54,470,93,377,"weekday","morning","travelling","cold","grocery",1,1,0,"morning"
54,473,96,377,"weekday","earlymorning","travelling","freezing","grocery",0,1,0,"morning"
54,475,98,377,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
54,476,99,377,"weekend","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
54,477,100,377,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
54,478,101,377,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
54,479,102,377,"weekday","unknown","unknown","warm","restaurant",0,1,0,"unknown"
54,480,103,377,"weekend","beforelunch","working","freezing","grocery",1,1,0,"midday"
54,481,104,377,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
54,482,105,377,"weekday","lunch","unknown","unknown","restaurant",1,1,0,"midday"
54,483,106,377,"weekend","afternoon","working","cold","grocery",0,1,0,"midday"
54,486,109,377,"weekday","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
54,487,110,377,"weekend","morning","leisure","unknown","grocery",0,1,0,"morning"
54,488,111,377,"unknown","afternoon","travelling","freezing","grocery",1,1,0,"midday"
54,489,112,377,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
54,490,113,377,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
54,491,114,377,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
54,492,115,377,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
54,493,116,377,"weekday","breakfast","leisure","freezing","grocery",1,1,1,"morning"
54,495,118,377,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
54,498,121,377,"unknown","beforelunch","shopping","unknown","restaurant",0,1,1,"midday"
54,499,122,377,"weekend","afternoon","leisure","unknown","restaurant",1,1,1,"midday"
54,502,125,377,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
54,504,127,377,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
54,505,128,377,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
54,507,130,377,"weekday","night","shopping","unknown","grocery",0,1,1,"night"
54,509,132,377,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
54,512,135,377,"weekday","beforelunch","working","unknown","restaurant",1,1,1,"midday"
54,513,136,377,"weekend","breakfast","shopping","freezing","grocery",0,1,1,"morning"
54,514,137,377,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
54,516,139,377,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
54,517,140,377,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
54,518,141,377,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
54,520,143,377,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
54,521,144,377,"weekday","beforelunch","shopping","warm","grocery",1,1,1,"midday"
54,522,145,377,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
54,524,147,377,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
54,525,148,377,"weekday","beforelunch","shopping","warm","restaurant",0,1,1,"midday"
54,526,149,377,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
54,527,150,377,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
54,528,151,377,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
54,529,152,377,"weekend","unknown","travelling","warm","restaurant",1,1,1,"unknown"
54,533,156,377,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
54,535,158,377,"unknown","breakfast","travelling","unknown","grocery",1,1,1,"morning"
54,537,160,377,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
54,538,161,377,"weekday","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
54,539,162,377,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
54,540,163,377,"weekday","beforelunch","leisure","warm","grocery",0,1,1,"midday"
54,544,167,377,"weekday","lunch","shopping","warm","restaurant",0,1,1,"midday"
54,545,168,377,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
54,547,170,377,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
54,548,171,377,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
54,550,173,377,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
54,551,174,377,"weekday","beforelunch","shopping","cold","restaurant",0,1,1,"midday"
54,552,175,377,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
54,553,176,377,"weekday","dinner","unknown","unknown","grocery",0,1,1,"night"
54,554,177,377,"weekday","breakfast","leisure","freezing","grocery",0,1,1,"morning"
54,555,178,377,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
54,556,179,377,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
54,558,181,377,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
54,559,182,377,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
54,560,183,377,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
55,382,1,381,"weekend","breakfast","leisure","cold","grocery",0,0,0,"morning"
55,383,2,381,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
55,384,3,381,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
55,385,4,381,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
55,386,5,381,"weekend","lunch","working","cold","restaurant",0,0,0,"midday"
55,389,8,381,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
55,391,10,381,"weekday","afternoon","leisure","warm","restaurant",0,0,0,"midday"
55,393,12,381,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
55,398,17,381,"weekday","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
55,401,20,381,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
55,404,23,381,"weekend","afternoon","working","cold","restaurant",0,0,0,"midday"
55,407,26,381,"weekday","breakfast","leisure","unknown","restaurant",0,0,0,"morning"
55,410,29,381,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
55,414,33,381,"weekday","beforelunch","unknown","warm","grocery",0,0,0,"midday"
55,419,38,381,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
55,424,43,381,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
55,433,52,381,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
55,441,60,381,"weekend","lunch","travelling","freezing","grocery",1,1,0,"midday"
55,442,61,381,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
55,452,71,381,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
55,453,72,381,"weekend","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
55,454,73,381,"unknown","lunch","travelling","freezing","restaurant",0,1,0,"midday"
55,457,76,381,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
55,464,83,381,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
55,466,85,381,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,0,"midday"
55,470,89,381,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
55,474,93,381,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
55,475,94,381,"weekday","afternoon","shopping","hot","grocery",0,1,0,"midday"
55,476,95,381,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
55,482,101,381,"weekday","beforelunch","unknown","unknown","grocery",1,1,0,"midday"
55,486,105,381,"weekend","afternoon","morningrituals","unknown","restaurant",0,1,0,"midday"
55,494,113,381,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
55,496,115,381,"weekday","night","unknown","warm","restaurant",1,1,1,"night"
55,500,119,381,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
55,518,137,381,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
55,531,150,381,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
55,537,156,381,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
55,540,159,381,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
55,541,160,381,"weekday","afternoon","leisure","hot","restaurant",0,1,1,"midday"
55,547,166,381,"unknown","afternoon","working","cold","restaurant",0,1,1,"midday"
55,548,167,381,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
55,553,172,381,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
55,554,173,381,"weekend","afternoon","working","freezing","grocery",0,1,1,"midday"
55,556,175,381,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
56,383,0,383,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
56,384,1,383,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
56,387,4,383,"weekday","lunch","shopping","warm","restaurant",0,0,0,"midday"
56,388,5,383,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
56,390,7,383,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
56,391,8,383,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
56,392,9,383,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
56,393,10,383,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
56,395,12,383,"weekday","afternoon","morningrituals","hot","grocery",0,0,0,"midday"
56,398,15,383,"weekday","afternoon","leisure","freezing","grocery",0,0,0,"midday"
56,399,16,383,"weekday","afternoon","leisure","warm","restaurant",0,0,0,"midday"
56,400,17,383,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
56,401,18,383,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
56,402,19,383,"weekday","night","leisure","hot","restaurant",0,0,0,"night"
56,404,21,383,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
56,405,22,383,"weekday","afternoon","unknown","unknown","grocery",1,0,0,"midday"
56,406,23,383,"weekday","dinner","morningrituals","freezing","grocery",0,0,0,"night"
56,407,24,383,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
56,408,25,383,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
56,410,27,383,"weekday","breakfast","unknown","warm","grocery",0,0,0,"morning"
56,411,28,383,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
56,413,30,383,"weekday","beforelunch","leisure","unknown","restaurant",1,0,0,"midday"
56,414,31,383,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
56,416,33,383,"weekend","lunch","unknown","freezing","restaurant",1,0,0,"midday"
56,417,34,383,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
56,418,35,383,"weekend","afternoon","leisure","warm","grocery",0,0,0,"midday"
56,419,36,383,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
56,420,37,383,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
56,421,38,383,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
56,423,40,383,"weekend","lunch","working","unknown","grocery",0,0,0,"midday"
56,425,42,383,"weekday","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
56,427,44,383,"weekday","lunch","shopping","freezing","restaurant",0,0,0,"midday"
56,428,45,383,"unknown","unknown","travelling","hot","restaurant",1,0,0,"unknown"
56,429,46,383,"weekend","afternoon","shopping","cold","restaurant",0,0,0,"midday"
56,430,47,383,"weekday","breakfast","unknown","unknown","grocery",0,0,0,"morning"
56,431,48,383,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
56,432,49,383,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
56,433,50,383,"weekday","afternoon","working","unknown","restaurant",1,0,0,"midday"
56,435,52,383,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
56,436,53,383,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
56,438,55,383,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
56,439,56,383,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
56,440,57,383,"unknown","afternoon","shopping","freezing","grocery",0,1,0,"midday"
56,441,58,383,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
56,442,59,383,"weekend","afternoon","working","hot","grocery",0,1,0,"midday"
56,444,61,383,"weekend","breakfast","travelling","warm","restaurant",0,1,0,"morning"
56,445,62,383,"weekend","lunch","unknown","warm","grocery",0,1,0,"midday"
56,447,64,383,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
56,448,65,383,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
56,449,66,383,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
56,450,67,383,"weekday","morning","working","unknown","grocery",1,1,0,"morning"
56,451,68,383,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
56,452,69,383,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
56,453,70,383,"weekend","afternoon","travelling","warm","grocery",1,1,0,"midday"
56,454,71,383,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
56,456,73,383,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
56,457,74,383,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
56,458,75,383,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
56,459,76,383,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
56,461,78,383,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
56,462,79,383,"weekday","dinner","travelling","hot","restaurant",0,1,0,"night"
56,463,80,383,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
56,464,81,383,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
56,465,82,383,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
56,466,83,383,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
56,467,84,383,"weekend","lunch","travelling","hot","restaurant",0,1,0,"midday"
56,468,85,383,"weekday","breakfast","working","cold","restaurant",0,1,0,"morning"
56,470,87,383,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
56,471,88,383,"weekday","evening","travelling","freezing","grocery",0,1,0,"night"
56,472,89,383,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
56,474,91,383,"weekend","morning","working","warm","grocery",1,1,0,"morning"
56,477,94,383,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
56,479,96,383,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
56,480,97,383,"weekday","afternoon","travelling","hot","grocery",1,1,0,"midday"
56,481,98,383,"weekend","beforelunch","leisure","unknown","grocery",1,1,0,"midday"
56,482,99,383,"weekend","afternoon","shopping","cold","grocery",0,1,0,"midday"
56,485,102,383,"weekend","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
56,486,103,383,"weekday","lunch","morningrituals","unknown","grocery",0,1,0,"midday"
56,487,104,383,"weekend","lunch","travelling","hot","grocery",0,1,0,"midday"
56,489,106,383,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
56,490,107,383,"weekend","afternoon","shopping","unknown","grocery",0,1,0,"midday"
56,492,109,383,"weekday","breakfast","unknown","hot","grocery",1,1,0,"morning"
56,493,110,383,"weekend","lunch","shopping","warm","grocery",0,1,0,"midday"
56,494,111,383,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
56,495,112,383,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
56,498,115,383,"weekend","lunch","shopping","cold","grocery",0,1,1,"midday"
56,499,116,383,"weekend","morning","leisure","unknown","restaurant",0,1,1,"morning"
56,500,117,383,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
56,501,118,383,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
56,504,121,383,"weekend","breakfast","travelling","cold","grocery",0,1,1,"morning"
56,507,124,383,"weekend","afternoon","working","unknown","grocery",0,1,1,"midday"
56,508,125,383,"weekday","beforelunch","working","cold","grocery",0,1,1,"midday"
56,509,126,383,"weekday","unknown","travelling","warm","restaurant",0,1,1,"unknown"
56,510,127,383,"weekday","beforelunch","travelling","warm","grocery",1,1,1,"midday"
56,511,128,383,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
56,513,130,383,"weekend","breakfast","morningrituals","warm","restaurant",0,1,1,"morning"
56,514,131,383,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
56,515,132,383,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
56,516,133,383,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
56,517,134,383,"weekday","beforelunch","shopping","freezing","restaurant",0,1,1,"midday"
56,518,135,383,"weekday","unknown","morningrituals","freezing","restaurant",0,1,1,"unknown"
56,519,136,383,"weekend","lunch","working","freezing","restaurant",0,1,1,"midday"
56,520,137,383,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
56,521,138,383,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
56,522,139,383,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
56,523,140,383,"weekend","lunch","unknown","warm","restaurant",0,1,1,"midday"
56,524,141,383,"weekday","lunch","unknown","hot","grocery",0,1,1,"midday"
56,525,142,383,"weekday","unknown","leisure","freezing","restaurant",0,1,1,"unknown"
56,526,143,383,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
56,529,146,383,"weekday","afternoon","shopping","unknown","grocery",1,1,1,"midday"
56,530,147,383,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
56,531,148,383,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
56,532,149,383,"weekend","lunch","travelling","warm","restaurant",1,1,1,"midday"
56,533,150,383,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
56,534,151,383,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
56,536,153,383,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
56,537,154,383,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
56,539,156,383,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
56,541,158,383,"weekend","lunch","shopping","cold","grocery",1,1,1,"midday"
56,542,159,383,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
56,543,160,383,"weekend","dinner","travelling","cold","restaurant",0,1,1,"night"
56,544,161,383,"weekend","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
56,545,162,383,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
56,546,163,383,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
56,547,164,383,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
56,548,165,383,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
56,549,166,383,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
56,550,167,383,"weekday","lunch","shopping","freezing","restaurant",1,1,1,"midday"
56,552,169,383,"weekday","breakfast","working","freezing","grocery",1,1,1,"morning"
56,555,172,383,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
56,558,175,383,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
56,559,176,383,"weekend","lunch","travelling","hot","grocery",0,1,1,"midday"
56,560,177,383,"unknown","breakfast","leisure","cold","restaurant",0,1,1,"morning"
56,561,178,383,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
56,562,179,383,"weekday","beforelunch","shopping","freezing","grocery",0,1,1,"midday"
56,563,180,383,"weekend","morning","travelling","hot","grocery",0,1,1,"morning"
56,564,181,383,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
56,565,182,383,"weekend","afternoon","working","cold","grocery",0,1,1,"midday"
57,396,1,395,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
57,397,2,395,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
57,400,5,395,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
57,401,6,395,"weekday","beforelunch","leisure","cold","grocery",0,0,0,"midday"
57,403,8,395,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
57,405,10,395,"unknown","earlymorning","travelling","cold","grocery",1,0,0,"morning"
57,409,14,395,"weekday","unknown","unknown","freezing","grocery",0,0,0,"unknown"
57,418,23,395,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
57,420,25,395,"weekday","evening","shopping","hot","grocery",1,0,0,"night"
57,422,27,395,"weekend","afternoon","shopping","cold","grocery",1,0,0,"midday"
57,426,31,395,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
57,428,33,395,"weekday","lunch","working","hot","restaurant",0,0,0,"midday"
57,430,35,395,"weekday","earlymorning","unknown","freezing","restaurant",1,0,0,"morning"
57,439,44,395,"weekday","lunch","leisure","warm","restaurant",0,0,0,"midday"
57,440,45,395,"weekday","beforelunch","unknown","warm","restaurant",0,0,0,"midday"
57,444,49,395,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
57,451,56,395,"unknown","earlymorning","unknown","hot","grocery",1,0,0,"morning"
57,453,58,395,"weekday","breakfast","shopping","freezing","grocery",1,1,0,"morning"
57,456,61,395,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
57,458,63,395,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
57,459,64,395,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
57,463,68,395,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
57,465,70,395,"weekday","beforelunch","morningrituals","cold","restaurant",0,1,0,"midday"
57,469,74,395,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
57,473,78,395,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
57,476,81,395,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
57,477,82,395,"weekday","beforelunch","leisure","hot","grocery",0,1,0,"midday"
57,478,83,395,"weekend","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
57,481,86,395,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
57,482,87,395,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
57,485,90,395,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
57,486,91,395,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
57,487,92,395,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
57,490,95,395,"weekday","afternoon","unknown","warm","restaurant",1,1,0,"midday"
57,495,100,395,"weekend","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
57,496,101,395,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
57,500,105,395,"weekday","afternoon","unknown","warm","grocery",0,1,0,"midday"
57,501,106,395,"weekend","afternoon","travelling","cold","restaurant",1,1,0,"midday"
57,502,107,395,"weekday","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
57,509,114,395,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
57,510,115,395,"weekday","lunch","leisure","freezing","restaurant",1,1,1,"midday"
57,515,120,395,"weekday","breakfast","unknown","hot","grocery",1,1,1,"morning"
57,520,125,395,"weekday","latenight","workingout","cold","restaurant",0,1,1,"night"
57,521,126,395,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
57,522,127,395,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
57,523,128,395,"weekday","breakfast","travelling","freezing","grocery",1,1,1,"morning"
57,526,131,395,"weekday","afternoon","leisure","unknown","restaurant",0,1,1,"midday"
57,530,135,395,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
57,531,136,395,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
57,532,137,395,"weekend","lunch","travelling","hot","restaurant",0,1,1,"midday"
57,539,144,395,"weekend","morning","travelling","unknown","grocery",0,1,1,"morning"
57,540,145,395,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
57,543,148,395,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
57,546,151,395,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
57,547,152,395,"weekday","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
57,548,153,395,"weekend","breakfast","unknown","unknown","restaurant",1,1,1,"morning"
57,550,155,395,"weekend","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
57,551,156,395,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
57,555,160,395,"weekday","lunch","working","unknown","restaurant",1,1,1,"midday"
57,557,162,395,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
57,559,164,395,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
57,561,166,395,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
57,565,170,395,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
57,569,174,395,"weekday","lunch","shopping","unknown","restaurant",0,1,1,"midday"
57,572,177,395,"weekday","breakfast","leisure","freezing","restaurant",0,1,1,"morning"
57,573,178,395,"weekday","lunch","unknown","hot","grocery",0,1,1,"midday"
57,576,181,395,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
57,577,182,395,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
58,412,14,398,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
58,424,26,398,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
58,426,28,398,"weekday","lunch","unknown","unknown","grocery",0,0,0,"midday"
58,429,31,398,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
58,438,40,398,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
58,440,42,398,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
58,441,43,398,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
58,445,47,398,"weekend","night","morningrituals","hot","grocery",1,0,0,"night"
58,450,52,398,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
58,457,59,398,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
58,463,65,398,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
58,466,68,398,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
58,471,73,398,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
58,473,75,398,"weekend","lunch","travelling","hot","grocery",0,1,0,"midday"
58,475,77,398,"weekday","lunch","morningrituals","unknown","restaurant",1,1,0,"midday"
58,483,85,398,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
58,487,89,398,"weekday","night","working","unknown","grocery",1,1,0,"night"
58,496,98,398,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
58,501,103,398,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
58,509,111,398,"weekend","breakfast","unknown","warm","restaurant",0,1,0,"morning"
58,527,129,398,"weekend","morning","shopping","warm","restaurant",0,1,1,"morning"
58,539,141,398,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
58,546,148,398,"weekday","morning","working","warm","grocery",0,1,1,"morning"
58,557,159,398,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
58,561,163,398,"weekend","unknown","travelling","unknown","grocery",0,1,1,"unknown"
58,571,173,398,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
58,577,179,398,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
58,579,181,398,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
58,581,183,398,"weekday","earlymorning","leisure","warm","restaurant",1,1,1,"morning"
59,407,0,407,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
59,409,2,407,"weekend","beforelunch","shopping","warm","grocery",1,0,0,"midday"
59,410,3,407,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
59,411,4,407,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
59,412,5,407,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
59,414,7,407,"weekend","lunch","unknown","cold","grocery",1,0,0,"midday"
59,416,9,407,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
59,417,10,407,"weekend","morning","leisure","cold","grocery",1,0,0,"morning"
59,419,12,407,"weekend","dinner","shopping","cold","grocery",1,0,0,"night"
59,420,13,407,"weekday","earlymorning","unknown","warm","grocery",1,0,0,"morning"
59,422,15,407,"weekday","lunch","shopping","unknown","restaurant",0,0,0,"midday"
59,423,16,407,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
59,425,18,407,"weekend","beforelunch","leisure","hot","restaurant",0,0,0,"midday"
59,426,19,407,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
59,427,20,407,"unknown","night","travelling","unknown","restaurant",1,0,0,"night"
59,428,21,407,"weekday","night","shopping","cold","restaurant",0,0,0,"night"
59,430,23,407,"weekday","breakfast","leisure","unknown","grocery",1,0,0,"morning"
59,433,26,407,"weekend","beforelunch","leisure","unknown","grocery",1,0,0,"midday"
59,434,27,407,"weekday","lunch","working","cold","restaurant",1,0,0,"midday"
59,435,28,407,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
59,436,29,407,"weekday","afternoon","leisure","unknown","grocery",1,0,0,"midday"
59,438,31,407,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
59,439,32,407,"weekday","lunch","unknown","unknown","grocery",0,0,0,"midday"
59,440,33,407,"weekend","afternoon","morningrituals","freezing","restaurant",1,0,0,"midday"
59,445,38,407,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
59,448,41,407,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
59,450,43,407,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
59,451,44,407,"weekend","night","unknown","cold","restaurant",0,0,0,"night"
59,453,46,407,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
59,454,47,407,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
59,459,52,407,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
59,461,54,407,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
59,463,56,407,"weekday","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
59,464,57,407,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
59,465,58,407,"weekend","lunch","travelling","hot","restaurant",0,1,0,"midday"
59,466,59,407,"unknown","breakfast","travelling","cold","restaurant",1,1,0,"morning"
59,467,60,407,"weekend","unknown","travelling","warm","restaurant",0,1,0,"unknown"
59,468,61,407,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
59,469,62,407,"weekday","lunch","leisure","warm","grocery",0,1,0,"midday"
59,474,67,407,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
59,476,69,407,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
59,477,70,407,"weekend","beforelunch","unknown","cold","grocery",1,1,0,"midday"
59,479,72,407,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
59,481,74,407,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
59,483,76,407,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
59,488,81,407,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
59,489,82,407,"weekday","afternoon","unknown","hot","restaurant",1,1,0,"midday"
59,490,83,407,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
59,492,85,407,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
59,493,86,407,"weekend","morning","unknown","cold","restaurant",0,1,0,"morning"
59,495,88,407,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
59,497,90,407,"weekday","afternoon","working","warm","grocery",1,1,0,"midday"
59,498,91,407,"weekday","lunch","morningrituals","freezing","restaurant",0,1,0,"midday"
59,499,92,407,"weekday","breakfast","morningrituals","hot","restaurant",1,1,0,"morning"
59,500,93,407,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
59,502,95,407,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
59,503,96,407,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
59,504,97,407,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
59,506,99,407,"weekend","lunch","travelling","freezing","restaurant",1,1,0,"midday"
59,508,101,407,"weekday","breakfast","travelling","hot","restaurant",1,1,0,"morning"
59,511,104,407,"weekend","lunch","unknown","freezing","grocery",0,1,0,"midday"
59,512,105,407,"weekday","afternoon","leisure","unknown","grocery",0,1,0,"midday"
59,513,106,407,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
59,514,107,407,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
59,515,108,407,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
59,516,109,407,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
59,520,113,407,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
59,521,114,407,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
59,522,115,407,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
59,523,116,407,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
59,525,118,407,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
59,527,120,407,"weekday","breakfast","working","cold","grocery",1,1,1,"morning"
59,528,121,407,"unknown","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
59,529,122,407,"weekday","dinner","shopping","freezing","grocery",0,1,1,"night"
59,530,123,407,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
59,531,124,407,"weekday","earlymorning","travelling","warm","grocery",0,1,1,"morning"
59,532,125,407,"weekday","breakfast","housework","cold","grocery",0,1,1,"morning"
59,533,126,407,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
59,535,128,407,"weekend","breakfast","leisure","hot","grocery",0,1,1,"morning"
59,536,129,407,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
59,537,130,407,"weekday","earlymorning","working","unknown","grocery",1,1,1,"morning"
59,539,132,407,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
59,540,133,407,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
59,542,135,407,"weekend","unknown","leisure","freezing","restaurant",1,1,1,"unknown"
59,548,141,407,"weekday","morning","travelling","unknown","grocery",1,1,1,"morning"
59,549,142,407,"weekday","evening","travelling","freezing","restaurant",1,1,1,"night"
59,550,143,407,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
59,552,145,407,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
59,553,146,407,"weekend","breakfast","unknown","unknown","grocery",1,1,1,"morning"
59,555,148,407,"weekend","dinner","travelling","unknown","grocery",1,1,1,"night"
59,558,151,407,"weekend","afternoon","working","hot","grocery",0,1,1,"midday"
59,561,154,407,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,1,"midday"
59,562,155,407,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
59,563,156,407,"weekday","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
59,564,157,407,"unknown","morning","shopping","warm","restaurant",0,1,1,"morning"
59,566,159,407,"weekday","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
59,568,161,407,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
59,569,162,407,"weekend","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
59,571,164,407,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
59,573,166,407,"unknown","afternoon","travelling","freezing","grocery",0,1,1,"midday"
59,575,168,407,"weekday","dinner","leisure","cold","grocery",0,1,1,"night"
59,576,169,407,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
59,577,170,407,"weekend","morning","leisure","cold","grocery",1,1,1,"morning"
59,582,175,407,"weekday","breakfast","unknown","freezing","restaurant",1,1,1,"morning"
59,584,177,407,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
59,585,178,407,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
59,587,180,407,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
60,415,3,412,"weekday","lunch","working","warm","grocery",0,0,0,"midday"
60,416,4,412,"unknown","breakfast","travelling","freezing","grocery",0,0,0,"morning"
60,420,8,412,"weekday","dinner","leisure","unknown","restaurant",0,0,0,"night"
60,421,9,412,"weekday","dinner","leisure","cold","grocery",0,0,0,"night"
60,422,10,412,"weekend","breakfast","working","cold","restaurant",1,0,0,"morning"
60,426,14,412,"weekday","breakfast","shopping","cold","grocery",0,0,0,"morning"
60,428,16,412,"weekday","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
60,429,17,412,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
60,430,18,412,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
60,431,19,412,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
60,432,20,412,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
60,433,21,412,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
60,434,22,412,"weekday","lunch","morningrituals","unknown","grocery",0,0,0,"midday"
60,435,23,412,"weekend","lunch","travelling","warm","grocery",0,0,0,"midday"
60,436,24,412,"weekday","lunch","morningrituals","cold","restaurant",1,0,0,"midday"
60,437,25,412,"weekday","morning","travelling","warm","grocery",1,0,0,"morning"
60,438,26,412,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
60,440,28,412,"weekday","morning","working","freezing","restaurant",0,0,0,"morning"
60,443,31,412,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
60,445,33,412,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
60,446,34,412,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
60,447,35,412,"weekday","unknown","working","freezing","grocery",0,0,0,"unknown"
60,451,39,412,"weekend","morning","unknown","cold","restaurant",0,0,0,"morning"
60,452,40,412,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
60,453,41,412,"weekend","lunch","leisure","warm","grocery",1,0,0,"midday"
60,456,44,412,"weekend","afternoon","working","unknown","grocery",0,0,0,"midday"
60,457,45,412,"weekday","beforelunch","working","cold","restaurant",0,0,0,"midday"
60,458,46,412,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
60,460,48,412,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
60,461,49,412,"weekday","afternoon","working","freezing","grocery",0,0,0,"midday"
60,462,50,412,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
60,465,53,412,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
60,466,54,412,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
60,468,56,412,"weekend","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
60,469,57,412,"weekday","beforelunch","working","cold","restaurant",1,1,0,"midday"
60,470,58,412,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
60,472,60,412,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
60,474,62,412,"weekend","lunch","working","freezing","restaurant",0,1,0,"midday"
60,475,63,412,"weekday","evening","working","cold","restaurant",0,1,0,"night"
60,477,65,412,"weekday","earlymorning","unknown","cold","grocery",0,1,0,"morning"
60,478,66,412,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
60,479,67,412,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
60,482,70,412,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
60,484,72,412,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
60,485,73,412,"weekday","lunch","working","cold","grocery",0,1,0,"midday"
60,488,76,412,"weekend","afternoon","leisure","warm","grocery",1,1,0,"midday"
60,492,80,412,"weekday","breakfast","leisure","warm","restaurant",0,1,0,"morning"
60,496,84,412,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
60,497,85,412,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
60,499,87,412,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
60,500,88,412,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
60,501,89,412,"weekday","unknown","travelling","freezing","grocery",1,1,0,"unknown"
60,502,90,412,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
60,503,91,412,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
60,504,92,412,"weekday","morning","travelling","warm","restaurant",0,1,0,"morning"
60,507,95,412,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
60,508,96,412,"weekday","morning","working","cold","restaurant",0,1,0,"morning"
60,509,97,412,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
60,510,98,412,"weekday","lunch","working","unknown","restaurant",1,1,0,"midday"
60,514,102,412,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
60,515,103,412,"weekday","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
60,517,105,412,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
60,518,106,412,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
60,519,107,412,"weekend","afternoon","leisure","cold","grocery",0,1,0,"midday"
60,520,108,412,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
60,521,109,412,"weekday","beforelunch","working","freezing","restaurant",1,1,0,"midday"
60,522,110,412,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
60,526,114,412,"weekend","afternoon","working","warm","grocery",1,1,1,"midday"
60,528,116,412,"weekend","evening","unknown","cold","restaurant",0,1,1,"night"
60,532,120,412,"weekend","afternoon","unknown","unknown","grocery",0,1,1,"midday"
60,533,121,412,"weekday","earlymorning","unknown","unknown","restaurant",0,1,1,"morning"
60,534,122,412,"weekday","dinner","travelling","warm","restaurant",0,1,1,"night"
60,535,123,412,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
60,536,124,412,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
60,537,125,412,"weekend","breakfast","shopping","cold","restaurant",1,1,1,"morning"
60,539,127,412,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
60,540,128,412,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
60,541,129,412,"unknown","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
60,542,130,412,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
60,546,134,412,"weekday","beforelunch","unknown","warm","restaurant",0,1,1,"midday"
60,552,140,412,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
60,553,141,412,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
60,558,146,412,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
60,560,148,412,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
60,561,149,412,"weekday","afternoon","unknown","hot","restaurant",0,1,1,"midday"
60,562,150,412,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
60,563,151,412,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
60,564,152,412,"weekday","breakfast","leisure","unknown","grocery",0,1,1,"morning"
60,565,153,412,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,1,"midday"
60,567,155,412,"weekday","afternoon","shopping","freezing","restaurant",0,1,1,"midday"
60,569,157,412,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
60,570,158,412,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
60,572,160,412,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
60,573,161,412,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
60,575,163,412,"weekday","evening","travelling","unknown","restaurant",0,1,1,"night"
60,576,164,412,"weekday","breakfast","working","cold","grocery",0,1,1,"morning"
60,577,165,412,"weekday","evening","travelling","unknown","restaurant",0,1,1,"night"
60,580,168,412,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
60,581,169,412,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
60,582,170,412,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
60,583,171,412,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
60,584,172,412,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
60,585,173,412,"weekend","morning","shopping","cold","restaurant",0,1,1,"morning"
60,586,174,412,"weekend","morning","unknown","freezing","restaurant",0,1,1,"morning"
60,588,176,412,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
60,591,179,412,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
60,592,180,412,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
60,594,182,412,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
60,595,183,412,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
61,425,4,421,"weekend","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
61,426,5,421,"weekend","lunch","shopping","cold","grocery",1,0,0,"midday"
61,427,6,421,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
61,429,8,421,"unknown","lunch","travelling","warm","grocery",0,0,0,"midday"
61,432,11,421,"weekday","evening","working","freezing","restaurant",1,0,0,"night"
61,433,12,421,"weekday","dinner","unknown","unknown","grocery",0,0,0,"night"
61,434,13,421,"weekday","breakfast","shopping","cold","restaurant",0,0,0,"morning"
61,436,15,421,"weekend","morning","leisure","cold","restaurant",1,0,0,"morning"
61,442,21,421,"weekday","morning","working","warm","grocery",1,0,0,"morning"
61,444,23,421,"weekend","lunch","travelling","warm","grocery",0,0,0,"midday"
61,445,24,421,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
61,455,34,421,"weekday","breakfast","unknown","freezing","grocery",1,0,0,"morning"
61,456,35,421,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
61,457,36,421,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
61,459,38,421,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
61,461,40,421,"weekday","unknown","shopping","cold","grocery",1,0,0,"unknown"
61,463,42,421,"weekday","night","working","freezing","restaurant",0,0,0,"night"
61,464,43,421,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
61,468,47,421,"weekend","lunch","unknown","freezing","restaurant",0,0,0,"midday"
61,470,49,421,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
61,472,51,421,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
61,479,58,421,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
61,480,59,421,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
61,482,61,421,"weekday","night","unknown","freezing","grocery",0,1,0,"night"
61,483,62,421,"weekday","evening","travelling","hot","grocery",0,1,0,"night"
61,484,63,421,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
61,485,64,421,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
61,489,68,421,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
61,490,69,421,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
61,492,71,421,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
61,494,73,421,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
61,495,74,421,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
61,497,76,421,"weekend","afternoon","working","freezing","restaurant",1,1,0,"midday"
61,498,77,421,"weekday","afternoon","social","unknown","grocery",0,1,0,"midday"
61,499,78,421,"weekend","afternoon","shopping","cold","restaurant",0,1,0,"midday"
61,500,79,421,"weekday","unknown","travelling","unknown","grocery",0,1,0,"unknown"
61,501,80,421,"weekday","dinner","working","freezing","restaurant",0,1,0,"night"
61,504,83,421,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
61,511,90,421,"weekday","breakfast","leisure","freezing","restaurant",1,1,0,"morning"
61,512,91,421,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
61,513,92,421,"weekday","afternoon","unknown","unknown","grocery",1,1,0,"midday"
61,514,93,421,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
61,516,95,421,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
61,519,98,421,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
61,520,99,421,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
61,522,101,421,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
61,524,103,421,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
61,525,104,421,"weekday","breakfast","leisure","cold","grocery",1,1,0,"morning"
61,526,105,421,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
61,529,108,421,"weekday","afternoon","working","unknown","grocery",1,1,0,"midday"
61,531,110,421,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
61,532,111,421,"weekday","earlymorning","travelling","warm","restaurant",0,1,0,"morning"
61,533,112,421,"weekend","afternoon","unknown","cold","restaurant",0,1,0,"midday"
61,536,115,421,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
61,539,118,421,"weekday","lunch","unknown","warm","grocery",1,1,1,"midday"
61,540,119,421,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
61,542,121,421,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
61,543,122,421,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
61,544,123,421,"weekday","breakfast","working","unknown","grocery",0,1,1,"morning"
61,545,124,421,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
61,549,128,421,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
61,550,129,421,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
61,551,130,421,"weekday","afternoon","shopping","freezing","restaurant",0,1,1,"midday"
61,552,131,421,"weekday","morning","shopping","warm","restaurant",0,1,1,"morning"
61,554,133,421,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
61,555,134,421,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
61,557,136,421,"weekday","afternoon","unknown","hot","restaurant",1,1,1,"midday"
61,558,137,421,"weekday","lunch","housework","hot","grocery",1,1,1,"midday"
61,563,142,421,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"
61,564,143,421,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
61,568,147,421,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
61,570,149,421,"weekday","morning","shopping","cold","restaurant",1,1,1,"morning"
61,574,153,421,"weekday","beforelunch","leisure","warm","grocery",0,1,1,"midday"
61,575,154,421,"unknown","breakfast","working","unknown","restaurant",1,1,1,"morning"
61,576,155,421,"weekday","lunch","leisure","freezing","restaurant",1,1,1,"midday"
61,579,158,421,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
61,586,165,421,"weekday","dinner","unknown","warm","restaurant",0,1,1,"night"
61,589,168,421,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
61,593,172,421,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
61,595,174,421,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
61,600,179,421,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
61,601,180,421,"weekday","morning","working","warm","grocery",0,1,1,"morning"
61,604,183,421,"weekend","lunch","leisure","cold","grocery",0,1,1,"midday"
62,432,0,432,"weekday","morning","morningrituals","unknown","grocery",1,0,0,"morning"
62,441,9,432,"weekend","lunch","travelling","hot","restaurant",0,0,0,"midday"
62,442,10,432,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
62,450,18,432,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
62,453,21,432,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
62,463,31,432,"weekend","breakfast","travelling","warm","restaurant",0,0,0,"morning"
62,464,32,432,"weekday","lunch","leisure","unknown","grocery",1,0,0,"midday"
62,465,33,432,"weekend","morning","leisure","freezing","restaurant",0,0,0,"morning"
62,467,35,432,"weekday","unknown","travelling","cold","grocery",1,0,0,"unknown"
62,476,44,432,"weekend","breakfast","shopping","unknown","grocery",0,0,0,"morning"
62,479,47,432,"weekday","lunch","unknown","hot","grocery",0,0,0,"midday"
62,482,50,432,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
62,483,51,432,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
62,486,54,432,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
62,489,57,432,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
62,494,62,432,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
62,509,77,432,"weekend","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
62,512,80,432,"weekday","earlymorning","unknown","unknown","restaurant",0,1,0,"morning"
62,523,91,432,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
62,525,93,432,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
62,539,107,432,"weekend","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
62,541,109,432,"weekend","afternoon","unknown","hot","restaurant",0,1,0,"midday"
62,547,115,432,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
62,549,117,432,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
62,557,125,432,"weekday","dinner","travelling","freezing","grocery",0,1,1,"night"
62,558,126,432,"weekend","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
62,569,137,432,"weekday","breakfast","travelling","cold","restaurant",1,1,1,"morning"
62,588,156,432,"weekend","morning","shopping","unknown","grocery",0,1,1,"morning"
62,596,164,432,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
62,598,166,432,"weekend","lunch","unknown","unknown","grocery",1,1,1,"midday"
62,599,167,432,"weekday","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
62,610,178,432,"weekday","morning","unknown","cold","restaurant",1,1,1,"morning"
62,614,182,432,"weekend","morning","travelling","warm","restaurant",0,1,1,"morning"
63,451,6,445,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
63,460,15,445,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
63,462,17,445,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
63,466,21,445,"weekend","breakfast","travelling","warm","grocery",1,0,0,"morning"
63,470,25,445,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
63,471,26,445,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
63,472,27,445,"weekend","dinner","travelling","warm","restaurant",0,0,0,"night"
63,474,29,445,"weekday","morning","working","cold","restaurant",0,0,0,"morning"
63,476,31,445,"weekend","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
63,483,38,445,"weekday","lunch","working","cold","restaurant",1,0,0,"midday"
63,485,40,445,"unknown","lunch","travelling","freezing","restaurant",1,0,0,"midday"
63,489,44,445,"weekday","beforelunch","travelling","warm","grocery",1,0,0,"midday"
63,492,47,445,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
63,499,54,445,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
63,503,58,445,"weekday","beforelunch","shopping","freezing","restaurant",1,1,0,"midday"
63,508,63,445,"weekday","night","travelling","hot","restaurant",0,1,0,"night"
63,510,65,445,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
63,514,69,445,"weekday","afternoon","unknown","cold","grocery",1,1,0,"midday"
63,516,71,445,"weekday","dinner","shopping","unknown","grocery",1,1,0,"night"
63,518,73,445,"weekday","beforelunch","unknown","warm","grocery",0,1,0,"midday"
63,521,76,445,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
63,524,79,445,"weekday","afternoon","working","warm","grocery",0,1,0,"midday"
63,529,84,445,"weekend","dinner","morningrituals","unknown","grocery",0,1,0,"night"
63,530,85,445,"weekend","breakfast","travelling","cold","grocery",1,1,0,"morning"
63,531,86,445,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
63,533,88,445,"weekday","breakfast","leisure","unknown","grocery",1,1,0,"morning"
63,534,89,445,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
63,536,91,445,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
63,539,94,445,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
63,543,98,445,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
63,550,105,445,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
63,553,108,445,"weekday","earlymorning","shopping","cold","restaurant",0,1,0,"morning"
63,557,112,445,"weekend","beforelunch","unknown","cold","grocery",0,1,0,"midday"
63,562,117,445,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
63,564,119,445,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
63,567,122,445,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
63,575,130,445,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
63,580,135,445,"weekday","breakfast","travelling","freezing","restaurant",1,1,1,"morning"
63,589,144,445,"weekend","beforelunch","unknown","hot","grocery",0,1,1,"midday"
63,592,147,445,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
63,593,148,445,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
63,596,151,445,"weekday","breakfast","unknown","warm","grocery",0,1,1,"morning"
63,600,155,445,"weekend","morning","travelling","warm","grocery",0,1,1,"morning"
63,601,156,445,"weekend","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
63,603,158,445,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
63,605,160,445,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
63,615,170,445,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
63,617,172,445,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
63,618,173,445,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
63,619,174,445,"weekday","lunch","working","warm","restaurant",0,1,1,"midday"
64,456,1,455,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
64,457,2,455,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
64,458,3,455,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
64,459,4,455,"weekday","night","unknown","cold","grocery",1,0,0,"night"
64,465,10,455,"weekend","breakfast","shopping","hot","grocery",0,0,0,"morning"
64,466,11,455,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
64,469,14,455,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
64,472,17,455,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
64,474,19,455,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
64,480,25,455,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
64,481,26,455,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
64,482,27,455,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
64,483,28,455,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
64,486,31,455,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
64,490,35,455,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
64,491,36,455,"weekend","afternoon","shopping","freezing","grocery",1,0,0,"midday"
64,493,38,455,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
64,496,41,455,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
64,497,42,455,"weekday","dinner","working","warm","grocery",0,0,0,"night"
64,502,47,455,"weekend","beforelunch","unknown","warm","grocery",0,0,0,"midday"
64,503,48,455,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
64,505,50,455,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
64,506,51,455,"weekend","lunch","unknown","cold","grocery",1,0,0,"midday"
64,507,52,455,"weekday","lunch","unknown","hot","grocery",1,0,0,"midday"
64,511,56,455,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
64,512,57,455,"weekday","dinner","working","hot","restaurant",1,1,0,"night"
64,515,60,455,"weekday","earlymorning","unknown","cold","grocery",1,1,0,"morning"
64,517,62,455,"weekday","beforelunch","unknown","cold","grocery",0,1,0,"midday"
64,519,64,455,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
64,521,66,455,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
64,524,69,455,"weekend","breakfast","working","freezing","restaurant",0,1,0,"morning"
64,527,72,455,"weekday","lunch","leisure","unknown","restaurant",0,1,0,"midday"
64,528,73,455,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
64,533,78,455,"weekend","beforelunch","working","freezing","grocery",0,1,0,"midday"
64,539,84,455,"weekday","morning","shopping","cold","restaurant",0,1,0,"morning"
64,540,85,455,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
64,544,89,455,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
64,550,95,455,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
64,551,96,455,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
64,552,97,455,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
64,558,103,455,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
64,559,104,455,"weekend","lunch","morningrituals","unknown","grocery",1,1,0,"midday"
64,563,108,455,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
64,568,113,455,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
64,571,116,455,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
64,573,118,455,"weekday","night","unknown","cold","grocery",1,1,1,"night"
64,574,119,455,"weekday","beforelunch","working","unknown","restaurant",1,1,1,"midday"
64,575,120,455,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
64,576,121,455,"weekday","breakfast","working","unknown","grocery",0,1,1,"morning"
64,589,134,455,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
64,591,136,455,"weekday","afternoon","unknown","warm","restaurant",1,1,1,"midday"
64,593,138,455,"weekend","breakfast","working","warm","grocery",0,1,1,"morning"
64,597,142,455,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
64,602,147,455,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
64,604,149,455,"weekday","afternoon","shopping","unknown","restaurant",1,1,1,"midday"
64,607,152,455,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
64,610,155,455,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
64,612,157,455,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
64,613,158,455,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
64,615,160,455,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
64,617,162,455,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
64,621,166,455,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
64,624,169,455,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
64,630,175,455,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
64,632,177,455,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
64,633,178,455,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
64,636,181,455,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
64,637,182,455,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
65,468,4,464,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
65,470,6,464,"weekday","beforelunch","unknown","warm","grocery",0,0,0,"midday"
65,479,15,464,"weekend","night","unknown","unknown","grocery",0,0,0,"night"
65,481,17,464,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
65,484,20,464,"weekday","afternoon","leisure","warm","restaurant",0,0,0,"midday"
65,499,35,464,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
65,501,37,464,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
65,503,39,464,"weekday","lunch","working","freezing","grocery",1,0,0,"midday"
65,509,45,464,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
65,510,46,464,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
65,514,50,464,"unknown","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
65,535,71,464,"weekend","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
65,540,76,464,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
65,548,84,464,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
65,555,91,464,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
65,566,102,464,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
65,567,103,464,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
65,578,114,464,"weekday","lunch","unknown","freezing","grocery",1,1,1,"midday"
65,579,115,464,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
65,584,120,464,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
65,592,128,464,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
65,595,131,464,"weekday","afternoon","unknown","hot","restaurant",0,1,1,"midday"
65,607,143,464,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
65,615,151,464,"weekday","night","travelling","unknown","restaurant",1,1,1,"night"
65,616,152,464,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
65,635,171,464,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
65,640,176,464,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
66,473,5,468,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
66,474,6,468,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
66,475,7,468,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
66,480,12,468,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
66,484,16,468,"weekday","lunch","morningrituals","hot","grocery",0,0,0,"midday"
66,485,17,468,"weekday","afternoon","travelling","hot","grocery",1,0,0,"midday"
66,486,18,468,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
66,493,25,468,"weekday","dinner","working","cold","grocery",0,0,0,"night"
66,494,26,468,"weekday","lunch","unknown","warm","grocery",1,0,0,"midday"
66,498,30,468,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
66,501,33,468,"weekday","morning","working","cold","grocery",0,0,0,"morning"
66,502,34,468,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
66,503,35,468,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
66,507,39,468,"weekday","breakfast","unknown","warm","restaurant",0,0,0,"morning"
66,508,40,468,"weekend","lunch","travelling","warm","grocery",0,0,0,"midday"
66,509,41,468,"weekday","lunch","leisure","unknown","grocery",0,0,0,"midday"
66,510,42,468,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
66,511,43,468,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
66,514,46,468,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
66,515,47,468,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
66,517,49,468,"weekend","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
66,518,50,468,"weekday","afternoon","leisure","warm","restaurant",0,0,0,"midday"
66,520,52,468,"weekend","lunch","unknown","cold","grocery",1,0,0,"midday"
66,523,55,468,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
66,524,56,468,"weekday","breakfast","unknown","warm","grocery",0,0,0,"morning"
66,526,58,468,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
66,528,60,468,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
66,533,65,468,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
66,534,66,468,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
66,539,71,468,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
66,540,72,468,"weekday","lunch","working","warm","restaurant",0,1,0,"midday"
66,541,73,468,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
66,549,81,468,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
66,551,83,468,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
66,553,85,468,"weekday","dinner","leisure","warm","grocery",0,1,0,"night"
66,558,90,468,"weekday","lunch","shopping","cold","restaurant",0,1,0,"midday"
66,561,93,468,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
66,564,96,468,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
66,567,99,468,"weekday","lunch","working","hot","grocery",0,1,0,"midday"
66,572,104,468,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
66,574,106,468,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
66,577,109,468,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
66,589,121,468,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
66,599,131,468,"weekend","dinner","travelling","cold","restaurant",0,1,1,"night"
66,601,133,468,"weekday","lunch","morningrituals","hot","restaurant",0,1,1,"midday"
66,603,135,468,"weekend","evening","travelling","unknown","restaurant",0,1,1,"night"
66,608,140,468,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
66,611,143,468,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
66,612,144,468,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
66,615,147,468,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
66,621,153,468,"weekday","afternoon","working","freezing","grocery",1,1,1,"midday"
66,623,155,468,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
66,625,157,468,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
66,626,158,468,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
66,636,168,468,"weekend","morning","working","unknown","restaurant",1,1,1,"morning"
66,638,170,468,"weekday","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
66,641,173,468,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
66,642,174,468,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
66,646,178,468,"weekday","latenight","travelling","unknown","grocery",1,1,1,"night"
66,650,182,468,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
67,482,7,475,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
67,496,21,475,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
67,511,36,475,"unknown","morning","travelling","hot","restaurant",0,0,0,"morning"
67,520,45,475,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
67,525,50,475,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
67,526,51,475,"weekday","afternoon","shopping","freezing","grocery",0,0,0,"midday"
67,534,59,475,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
67,536,61,475,"weekend","evening","travelling","unknown","grocery",1,1,0,"night"
67,538,63,475,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
67,543,68,475,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
67,557,82,475,"weekday","dinner","unknown","cold","restaurant",0,1,0,"night"
67,561,86,475,"unknown","morning","unknown","freezing","restaurant",0,1,0,"morning"
67,564,89,475,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
67,566,91,475,"weekday","afternoon","working","cold","restaurant",1,1,0,"midday"
67,572,97,475,"weekday","lunch","working","freezing","restaurant",0,1,0,"midday"
67,574,99,475,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
67,575,100,475,"weekend","unknown","leisure","warm","restaurant",0,1,0,"unknown"
67,580,105,475,"weekday","breakfast","shopping","unknown","restaurant",0,1,0,"morning"
67,583,108,475,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
67,584,109,475,"weekday","breakfast","unknown","unknown","restaurant",0,1,0,"morning"
67,589,114,475,"weekend","night","travelling","unknown","grocery",0,1,1,"night"
67,592,117,475,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
67,594,119,475,"weekday","dinner","travelling","freezing","grocery",0,1,1,"night"
67,599,124,475,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
67,601,126,475,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
67,612,137,475,"weekend","lunch","working","warm","restaurant",0,1,1,"midday"
67,614,139,475,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
67,617,142,475,"weekday","afternoon","working","hot","restaurant",0,1,1,"midday"
67,624,149,475,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
67,630,155,475,"weekend","afternoon","leisure","unknown","restaurant",0,1,1,"midday"
67,634,159,475,"weekend","night","working","freezing","grocery",0,1,1,"night"
67,639,164,475,"weekday","breakfast","shopping","warm","grocery",0,1,1,"morning"
67,640,165,475,"weekday","night","leisure","cold","grocery",0,1,1,"night"
67,650,175,475,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
67,651,176,475,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
67,658,183,475,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
68,484,0,484,"weekday","beforelunch","travelling","hot","restaurant",1,0,0,"midday"
68,488,4,484,"weekend","morning","leisure","warm","grocery",0,0,0,"morning"
68,489,5,484,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
68,497,13,484,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
68,501,17,484,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
68,509,25,484,"weekend","lunch","leisure","freezing","grocery",0,0,0,"midday"
68,511,27,484,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
68,520,36,484,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
68,521,37,484,"weekday","beforelunch","shopping","freezing","restaurant",0,0,0,"midday"
68,523,39,484,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
68,527,43,484,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
68,532,48,484,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
68,546,62,484,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
68,547,63,484,"weekend","lunch","working","freezing","grocery",0,1,0,"midday"
68,552,68,484,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
68,560,76,484,"weekday","breakfast","morningrituals","cold","restaurant",0,1,0,"morning"
68,561,77,484,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
68,562,78,484,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
68,565,81,484,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
68,578,94,484,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
68,581,97,484,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
68,584,100,484,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
68,586,102,484,"weekday","beforelunch","working","freezing","grocery",0,1,0,"midday"
68,587,103,484,"weekend","night","travelling","freezing","grocery",1,1,0,"night"
68,588,104,484,"weekday","morning","shopping","cold","restaurant",0,1,0,"morning"
68,589,105,484,"weekend","lunch","travelling","warm","grocery",1,1,0,"midday"
68,590,106,484,"weekday","dinner","leisure","warm","restaurant",1,1,0,"night"
68,593,109,484,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
68,594,110,484,"weekend","lunch","leisure","freezing","restaurant",0,1,0,"midday"
68,603,119,484,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
68,606,122,484,"weekend","evening","travelling","cold","grocery",0,1,1,"night"
68,607,123,484,"weekday","lunch","workingout","cold","grocery",1,1,1,"midday"
68,619,135,484,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
68,621,137,484,"weekend","afternoon","shopping","warm","restaurant",0,1,1,"midday"
68,622,138,484,"weekend","lunch","unknown","cold","grocery",0,1,1,"midday"
68,623,139,484,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
68,624,140,484,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
68,631,147,484,"weekday","dinner","shopping","hot","grocery",0,1,1,"night"
68,634,150,484,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
68,644,160,484,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
68,653,169,484,"weekday","morning","unknown","freezing","restaurant",1,1,1,"morning"
68,658,174,484,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
68,659,175,484,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
68,664,180,484,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
68,667,183,484,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
69,488,3,485,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
69,490,5,485,"weekday","afternoon","leisure","hot","restaurant",1,0,0,"midday"
69,493,8,485,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
69,494,9,485,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
69,495,10,485,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
69,496,11,485,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
69,498,13,485,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
69,499,14,485,"weekday","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
69,500,15,485,"weekday","morning","morningrituals","freezing","restaurant",0,0,0,"morning"
69,501,16,485,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
69,504,19,485,"weekday","afternoon","unknown","hot","restaurant",0,0,0,"midday"
69,506,21,485,"weekday","breakfast","working","cold","restaurant",0,0,0,"morning"
69,508,23,485,"weekday","unknown","working","hot","restaurant",1,0,0,"unknown"
69,513,28,485,"weekend","lunch","unknown","unknown","grocery",1,0,0,"midday"
69,515,30,485,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
69,516,31,485,"weekday","lunch","shopping","freezing","restaurant",0,0,0,"midday"
69,517,32,485,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
69,521,36,485,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
69,522,37,485,"weekday","night","morningrituals","hot","restaurant",1,0,0,"night"
69,523,38,485,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
69,528,43,485,"weekday","morning","leisure","hot","grocery",1,0,0,"morning"
69,529,44,485,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
69,530,45,485,"weekday","dinner","unknown","cold","grocery",0,0,0,"night"
69,532,47,485,"weekend","dinner","travelling","warm","grocery",1,0,0,"night"
69,533,48,485,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
69,534,49,485,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
69,537,52,485,"weekday","lunch","working","warm","restaurant",0,0,0,"midday"
69,543,58,485,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
69,547,62,485,"weekend","morning","shopping","unknown","restaurant",1,1,0,"morning"
69,548,63,485,"weekday","evening","travelling","warm","grocery",0,1,0,"night"
69,549,64,485,"weekday","breakfast","shopping","freezing","restaurant",0,1,0,"morning"
69,551,66,485,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
69,552,67,485,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
69,555,70,485,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
69,556,71,485,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
69,558,73,485,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
69,559,74,485,"weekend","beforelunch","unknown","cold","grocery",0,1,0,"midday"
69,560,75,485,"weekday","afternoon","shopping","warm","grocery",0,1,0,"midday"
69,562,77,485,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
69,564,79,485,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
69,566,81,485,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
69,569,84,485,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
69,570,85,485,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
69,571,86,485,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
69,574,89,485,"weekend","afternoon","morningrituals","hot","grocery",1,1,0,"midday"
69,575,90,485,"unknown","breakfast","travelling","cold","restaurant",0,1,0,"morning"
69,577,92,485,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
69,578,93,485,"weekend","afternoon","shopping","freezing","restaurant",1,1,0,"midday"
69,579,94,485,"weekday","unknown","travelling","unknown","restaurant",0,1,0,"unknown"
69,580,95,485,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
69,582,97,485,"weekday","afternoon","unknown","hot","grocery",0,1,0,"midday"
69,584,99,485,"weekday","unknown","travelling","cold","grocery",0,1,0,"unknown"
69,585,100,485,"weekday","morning","working","freezing","grocery",0,1,0,"morning"
69,586,101,485,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
69,587,102,485,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
69,588,103,485,"weekend","lunch","unknown","freezing","grocery",1,1,0,"midday"
69,591,106,485,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
69,593,108,485,"weekend","afternoon","shopping","warm","restaurant",1,1,0,"midday"
69,594,109,485,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
69,597,112,485,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
69,598,113,485,"weekday","breakfast","unknown","hot","restaurant",1,1,1,"morning"
69,599,114,485,"weekday","dinner","unknown","cold","grocery",1,1,1,"night"
69,600,115,485,"weekend","night","travelling","cold","grocery",0,1,1,"night"
69,601,116,485,"weekday","breakfast","shopping","warm","restaurant",1,1,1,"morning"
69,602,117,485,"weekday","morning","leisure","freezing","grocery",0,1,1,"morning"
69,604,119,485,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
69,607,122,485,"weekend","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
69,608,123,485,"weekday","lunch","shopping","hot","grocery",0,1,1,"midday"
69,612,127,485,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
69,616,131,485,"weekend","beforelunch","leisure","cold","grocery",0,1,1,"midday"
69,619,134,485,"weekend","morning","travelling","unknown","grocery",0,1,1,"morning"
69,620,135,485,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
69,621,136,485,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
69,622,137,485,"weekend","lunch","leisure","freezing","restaurant",0,1,1,"midday"
69,624,139,485,"weekend","morning","travelling","unknown","restaurant",1,1,1,"morning"
69,625,140,485,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
69,626,141,485,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
69,627,142,485,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
69,629,144,485,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
69,630,145,485,"weekend","breakfast","travelling","cold","grocery",1,1,1,"morning"
69,633,148,485,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
69,634,149,485,"weekday","night","shopping","cold","grocery",0,1,1,"night"
69,635,150,485,"weekday","afternoon","morningrituals","unknown","restaurant",0,1,1,"midday"
69,641,156,485,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
69,642,157,485,"weekday","breakfast","leisure","cold","restaurant",0,1,1,"morning"
69,643,158,485,"weekday","morning","working","hot","restaurant",1,1,1,"morning"
69,644,159,485,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
69,645,160,485,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
69,647,162,485,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
69,649,164,485,"weekend","lunch","unknown","unknown","restaurant",1,1,1,"midday"
69,653,168,485,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
69,656,171,485,"weekend","morning","unknown","warm","grocery",0,1,1,"morning"
69,657,172,485,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
69,659,174,485,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
69,661,176,485,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
69,662,177,485,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
69,663,178,485,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
69,664,179,485,"weekday","unknown","unknown","cold","restaurant",1,1,1,"unknown"
69,665,180,485,"weekday","morning","working","freezing","grocery",0,1,1,"morning"
70,490,1,489,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
70,494,5,489,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
70,496,7,489,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
70,498,9,489,"weekday","lunch","working","cold","restaurant",0,0,0,"midday"
70,500,11,489,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
70,504,15,489,"weekday","earlymorning","shopping","warm","grocery",1,0,0,"morning"
70,506,17,489,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
70,509,20,489,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
70,510,21,489,"weekday","breakfast","working","hot","restaurant",0,0,0,"morning"
70,516,27,489,"weekday","morning","unknown","warm","grocery",0,0,0,"morning"
70,518,29,489,"weekday","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
70,520,31,489,"weekend","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
70,521,32,489,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
70,523,34,489,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
70,525,36,489,"weekday","beforelunch","working","freezing","restaurant",0,0,0,"midday"
70,526,37,489,"weekend","afternoon","shopping","unknown","restaurant",0,0,0,"midday"
70,527,38,489,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
70,528,39,489,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
70,532,43,489,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
70,536,47,489,"weekend","morning","working","unknown","grocery",0,0,0,"morning"
70,541,52,489,"weekend","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
70,542,53,489,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
70,543,54,489,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
70,551,62,489,"weekday","dinner","working","unknown","restaurant",0,1,0,"night"
70,557,68,489,"weekend","unknown","travelling","cold","restaurant",0,1,0,"unknown"
70,564,75,489,"weekday","latenight","travelling","unknown","restaurant",0,1,0,"night"
70,571,82,489,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
70,573,84,489,"weekday","beforelunch","shopping","warm","grocery",1,1,0,"midday"
70,575,86,489,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
70,577,88,489,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
70,578,89,489,"weekend","lunch","unknown","unknown","restaurant",1,1,0,"midday"
70,581,92,489,"weekday","evening","unknown","hot","grocery",0,1,0,"night"
70,592,103,489,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
70,594,105,489,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
70,604,115,489,"weekend","lunch","unknown","warm","grocery",0,1,1,"midday"
70,620,131,489,"weekday","breakfast","unknown","warm","restaurant",0,1,1,"morning"
70,622,133,489,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
70,623,134,489,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
70,625,136,489,"weekday","lunch","leisure","hot","restaurant",0,1,1,"midday"
70,628,139,489,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
70,629,140,489,"weekday","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
70,631,142,489,"weekday","earlymorning","travelling","freezing","restaurant",0,1,1,"morning"
70,632,143,489,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
70,634,145,489,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
70,638,149,489,"weekday","breakfast","unknown","hot","grocery",1,1,1,"morning"
70,640,151,489,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
70,644,155,489,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
70,646,157,489,"weekend","afternoon","shopping","cold","grocery",0,1,1,"midday"
70,650,161,489,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
70,655,166,489,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
70,657,168,489,"weekend","dinner","unknown","unknown","restaurant",0,1,1,"night"
70,658,169,489,"weekday","beforelunch","shopping","freezing","restaurant",0,1,1,"midday"
70,659,170,489,"weekend","unknown","travelling","cold","grocery",0,1,1,"unknown"
71,499,6,493,"weekend","afternoon","shopping","warm","restaurant",0,0,0,"midday"
71,503,10,493,"weekday","afternoon","leisure","warm","grocery",1,0,0,"midday"
71,504,11,493,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
71,508,15,493,"weekday","afternoon","unknown","warm","grocery",1,0,0,"midday"
71,518,25,493,"weekday","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
71,519,26,493,"weekday","evening","travelling","unknown","restaurant",1,0,0,"night"
71,526,33,493,"weekday","dinner","leisure","cold","grocery",0,0,0,"night"
71,541,48,493,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
71,545,52,493,"weekday","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
71,551,58,493,"weekend","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
71,554,61,493,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
71,557,64,493,"weekday","dinner","unknown","cold","grocery",0,1,0,"night"
71,570,77,493,"weekday","earlymorning","working","hot","grocery",0,1,0,"morning"
71,579,86,493,"weekend","beforelunch","travelling","hot","grocery",1,1,0,"midday"
71,581,88,493,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
71,583,90,493,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
71,586,93,493,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
71,589,96,493,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
71,597,104,493,"weekday","night","unknown","freezing","restaurant",0,1,0,"night"
71,605,112,493,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
71,607,114,493,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
71,613,120,493,"weekend","lunch","leisure","unknown","restaurant",0,1,1,"midday"
71,618,125,493,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
71,628,135,493,"weekday","unknown","morningrituals","freezing","grocery",1,1,1,"unknown"
71,630,137,493,"weekday","beforelunch","morningrituals","cold","restaurant",1,1,1,"midday"
71,632,139,493,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
71,633,140,493,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
71,637,144,493,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
71,641,148,493,"weekend","afternoon","working","freezing","restaurant",0,1,1,"midday"
71,648,155,493,"weekday","afternoon","leisure","warm","restaurant",0,1,1,"midday"
71,663,170,493,"weekday","morning","working","cold","grocery",1,1,1,"morning"
71,666,173,493,"weekend","dinner","unknown","cold","grocery",0,1,1,"night"
71,674,181,493,"weekday","evening","travelling","unknown","restaurant",0,1,1,"night"
72,503,0,503,"weekday","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
72,504,1,503,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
72,508,5,503,"weekday","night","unknown","cold","restaurant",1,0,0,"night"
72,509,6,503,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
72,511,8,503,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
72,512,9,503,"weekday","beforelunch","working","unknown","grocery",0,0,0,"midday"
72,513,10,503,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
72,516,13,503,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
72,518,15,503,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
72,520,17,503,"weekday","breakfast","shopping","unknown","grocery",1,0,0,"morning"
72,521,18,503,"unknown","afternoon","unknown","cold","grocery",0,0,0,"midday"
72,523,20,503,"weekday","lunch","morningrituals","unknown","grocery",0,0,0,"midday"
72,524,21,503,"weekday","morning","leisure","freezing","restaurant",0,0,0,"morning"
72,525,22,503,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
72,526,23,503,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
72,527,24,503,"weekday","afternoon","morningrituals","hot","grocery",0,0,0,"midday"
72,528,25,503,"weekend","dinner","travelling","freezing","grocery",0,0,0,"night"
72,529,26,503,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
72,530,27,503,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
72,532,29,503,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
72,534,31,503,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
72,536,33,503,"weekday","lunch","shopping","cold","restaurant",0,0,0,"midday"
72,538,35,503,"weekday","night","working","freezing","grocery",0,0,0,"night"
72,539,36,503,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
72,540,37,503,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
72,542,39,503,"weekday","beforelunch","leisure","cold","restaurant",0,0,0,"midday"
72,544,41,503,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
72,545,42,503,"weekend","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
72,546,43,503,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
72,547,44,503,"weekday","breakfast","leisure","freezing","grocery",0,0,0,"morning"
72,548,45,503,"weekend","afternoon","unknown","unknown","grocery",1,0,0,"midday"
72,550,47,503,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
72,552,49,503,"weekday","lunch","leisure","hot","grocery",1,0,0,"midday"
72,554,51,503,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
72,555,52,503,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
72,556,53,503,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
72,557,54,503,"weekend","dinner","travelling","unknown","grocery",1,0,0,"night"
72,558,55,503,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
72,559,56,503,"weekend","breakfast","leisure","unknown","grocery",0,0,0,"morning"
72,566,63,503,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
72,568,65,503,"weekend","lunch","leisure","cold","grocery",1,1,0,"midday"
72,569,66,503,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
72,573,70,503,"weekend","latenight","travelling","unknown","restaurant",1,1,0,"night"
72,574,71,503,"weekday","breakfast","unknown","unknown","restaurant",1,1,0,"morning"
72,575,72,503,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
72,576,73,503,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
72,577,74,503,"weekend","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
72,578,75,503,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
72,579,76,503,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
72,580,77,503,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
72,584,81,503,"weekday","lunch","workingout","cold","restaurant",0,1,0,"midday"
72,585,82,503,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
72,588,85,503,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
72,589,86,503,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
72,591,88,503,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
72,593,90,503,"weekday","beforelunch","working","freezing","restaurant",0,1,0,"midday"
72,594,91,503,"weekend","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
72,596,93,503,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
72,597,94,503,"weekday","dinner","travelling","freezing","grocery",1,1,0,"night"
72,599,96,503,"weekday","earlymorning","unknown","unknown","restaurant",0,1,0,"morning"
72,602,99,503,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
72,603,100,503,"weekday","morning","leisure","freezing","restaurant",0,1,0,"morning"
72,604,101,503,"weekday","evening","travelling","hot","grocery",0,1,0,"night"
72,607,104,503,"weekday","lunch","morningrituals","hot","grocery",0,1,0,"midday"
72,609,106,503,"weekday","lunch","unknown","unknown","grocery",1,1,0,"midday"
72,611,108,503,"weekend","breakfast","unknown","hot","restaurant",0,1,0,"morning"
72,612,109,503,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
72,613,110,503,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
72,616,113,503,"weekend","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
72,617,114,503,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
72,618,115,503,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
72,619,116,503,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
72,621,118,503,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
72,623,120,503,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
72,624,121,503,"weekday","lunch","shopping","unknown","grocery",1,1,1,"midday"
72,625,122,503,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
72,626,123,503,"weekday","breakfast","shopping","unknown","grocery",0,1,1,"morning"
72,627,124,503,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
72,628,125,503,"weekday","earlymorning","travelling","warm","restaurant",1,1,1,"morning"
72,631,128,503,"weekend","lunch","unknown","cold","grocery",0,1,1,"midday"
72,632,129,503,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
72,633,130,503,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
72,637,134,503,"weekday","lunch","working","warm","restaurant",0,1,1,"midday"
72,641,138,503,"weekday","night","travelling","warm","grocery",0,1,1,"night"
72,643,140,503,"weekday","breakfast","working","freezing","restaurant",1,1,1,"morning"
72,644,141,503,"weekday","lunch","shopping","unknown","grocery",0,1,1,"midday"
72,645,142,503,"unknown","breakfast","travelling","unknown","grocery",0,1,1,"morning"
72,646,143,503,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
72,647,144,503,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
72,649,146,503,"weekday","breakfast","travelling","cold","restaurant",1,1,1,"morning"
72,652,149,503,"weekday","dinner","travelling","freezing","grocery",1,1,1,"night"
72,653,150,503,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
72,655,152,503,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
72,660,157,503,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
72,661,158,503,"weekend","lunch","travelling","hot","restaurant",0,1,1,"midday"
72,663,160,503,"weekday","breakfast","morningrituals","cold","restaurant",1,1,1,"morning"
72,666,163,503,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
72,669,166,503,"weekend","breakfast","shopping","hot","restaurant",0,1,1,"morning"
72,670,167,503,"weekday","unknown","travelling","warm","restaurant",1,1,1,"unknown"
72,672,169,503,"weekday","lunch","working","unknown","grocery",1,1,1,"midday"
72,673,170,503,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
72,676,173,503,"weekday","morning","working","unknown","grocery",0,1,1,"morning"
72,677,174,503,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
72,679,176,503,"weekday","afternoon","working","warm","grocery",1,1,1,"midday"
72,680,177,503,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
72,681,178,503,"weekend","earlymorning","working","warm","restaurant",0,1,1,"morning"
72,682,179,503,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
72,684,181,503,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
72,686,183,503,"weekend","beforelunch","travelling","cold","grocery",1,1,1,"midday"
73,519,3,516,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
73,522,6,516,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
73,530,14,516,"weekday","lunch","unknown","cold","grocery",1,0,0,"midday"
73,531,15,516,"weekday","beforelunch","unknown","hot","restaurant",0,0,0,"midday"
73,535,19,516,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
73,554,38,516,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
73,555,39,516,"weekday","afternoon","shopping","unknown","restaurant",1,0,0,"midday"
73,561,45,516,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
73,563,47,516,"weekday","beforelunch","shopping","warm","restaurant",0,0,0,"midday"
73,575,59,516,"weekend","dinner","working","unknown","grocery",0,1,0,"night"
73,580,64,516,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
73,581,65,516,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
73,591,75,516,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
73,593,77,516,"weekday","morning","travelling","hot","grocery",0,1,0,"morning"
73,596,80,516,"weekday","morning","morningrituals","freezing","restaurant",0,1,0,"morning"
73,598,82,516,"weekday","afternoon","travelling","hot","restaurant",1,1,0,"midday"
73,607,91,516,"weekday","breakfast","shopping","warm","grocery",0,1,0,"morning"
73,610,94,516,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
73,644,128,516,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
73,649,133,516,"weekday","morning","unknown","warm","grocery",0,1,1,"morning"
73,652,136,516,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
73,655,139,516,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
73,660,144,516,"weekday","afternoon","unknown","unknown","restaurant",1,1,1,"midday"
73,661,145,516,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
73,667,151,516,"weekday","unknown","travelling","cold","grocery",1,1,1,"unknown"
73,676,160,516,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
73,685,169,516,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
73,687,171,516,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
73,695,179,516,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
74,530,10,520,"weekend","morning","shopping","freezing","grocery",0,0,0,"morning"
74,534,14,520,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
74,547,27,520,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
74,562,42,520,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
74,564,44,520,"weekend","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
74,565,45,520,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
74,571,51,520,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
74,572,52,520,"weekend","dinner","working","cold","grocery",0,0,0,"night"
74,573,53,520,"weekday","lunch","working","freezing","grocery",1,0,0,"midday"
74,575,55,520,"unknown","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
74,577,57,520,"weekend","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
74,581,61,520,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
74,584,64,520,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
74,586,66,520,"weekday","morning","travelling","freezing","restaurant",1,1,0,"morning"
74,594,74,520,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
74,597,77,520,"weekend","lunch","leisure","cold","restaurant",0,1,0,"midday"
74,601,81,520,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
74,603,83,520,"weekend","lunch","leisure","cold","restaurant",0,1,0,"midday"
74,608,88,520,"unknown","lunch","travelling","warm","restaurant",0,1,0,"midday"
74,610,90,520,"weekday","beforelunch","unknown","unknown","grocery",1,1,0,"midday"
74,611,91,520,"weekday","breakfast","travelling","warm","restaurant",1,1,0,"morning"
74,612,92,520,"weekday","afternoon","shopping","hot","restaurant",1,1,0,"midday"
74,617,97,520,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
74,618,98,520,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
74,619,99,520,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
74,627,107,520,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
74,628,108,520,"weekday","lunch","leisure","freezing","restaurant",0,1,0,"midday"
74,629,109,520,"weekday","dinner","travelling","unknown","restaurant",1,1,0,"night"
74,630,110,520,"weekday","earlymorning","leisure","warm","restaurant",0,1,0,"morning"
74,637,117,520,"weekday","unknown","unknown","cold","restaurant",0,1,1,"unknown"
74,644,124,520,"weekday","morning","morningrituals","warm","grocery",0,1,1,"morning"
74,646,126,520,"weekday","lunch","workingout","warm","grocery",0,1,1,"midday"
74,652,132,520,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
74,653,133,520,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
74,655,135,520,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
74,658,138,520,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
74,662,142,520,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
74,664,144,520,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
74,666,146,520,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
74,667,147,520,"weekday","unknown","travelling","freezing","restaurant",0,1,1,"unknown"
74,668,148,520,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
74,673,153,520,"weekday","dinner","unknown","cold","grocery",1,1,1,"night"
74,674,154,520,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
74,680,160,520,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
74,683,163,520,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
74,685,165,520,"weekday","breakfast","shopping","unknown","restaurant",0,1,1,"morning"
75,524,2,522,"weekend","breakfast","travelling","hot","restaurant",0,0,0,"morning"
75,526,4,522,"weekend","afternoon","leisure","cold","restaurant",0,0,0,"midday"
75,527,5,522,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
75,528,6,522,"weekday","lunch","shopping","cold","grocery",0,0,0,"midday"
75,531,9,522,"weekday","beforelunch","unknown","cold","restaurant",1,0,0,"midday"
75,536,14,522,"unknown","lunch","unknown","hot","grocery",1,0,0,"midday"
75,539,17,522,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
75,540,18,522,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
75,545,23,522,"weekend","beforelunch","shopping","cold","grocery",0,0,0,"midday"
75,546,24,522,"weekend","unknown","unknown","cold","grocery",0,0,0,"unknown"
75,547,25,522,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
75,551,29,522,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
75,554,32,522,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
75,555,33,522,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
75,558,36,522,"weekend","lunch","unknown","warm","grocery",1,0,0,"midday"
75,563,41,522,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
75,566,44,522,"weekday","breakfast","leisure","unknown","restaurant",0,0,0,"morning"
75,570,48,522,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
75,572,50,522,"weekday","morning","working","hot","grocery",1,0,0,"morning"
75,581,59,522,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
75,585,63,522,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
75,587,65,522,"weekend","earlymorning","leisure","cold","grocery",1,1,0,"morning"
75,588,66,522,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
75,595,73,522,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
75,596,74,522,"weekend","lunch","working","warm","restaurant",0,1,0,"midday"
75,602,80,522,"weekday","afternoon","unknown","unknown","grocery",1,1,0,"midday"
75,604,82,522,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
75,608,86,522,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
75,612,90,522,"weekday","afternoon","shopping","cold","restaurant",1,1,0,"midday"
75,614,92,522,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
75,615,93,522,"weekend","afternoon","morningrituals","hot","restaurant",0,1,0,"midday"
75,619,97,522,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
75,621,99,522,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
75,625,103,522,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
75,627,105,522,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
75,628,106,522,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
75,630,108,522,"weekday","morning","shopping","warm","grocery",0,1,0,"morning"
75,631,109,522,"weekday","breakfast","unknown","hot","grocery",0,1,0,"morning"
75,633,111,522,"weekend","breakfast","travelling","cold","restaurant",0,1,0,"morning"
75,634,112,522,"weekday","dinner","travelling","unknown","restaurant",1,1,0,"night"
75,637,115,522,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
75,641,119,522,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
75,645,123,522,"weekday","earlymorning","travelling","unknown","grocery",1,1,1,"morning"
75,646,124,522,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
75,647,125,522,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
75,648,126,522,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
75,650,128,522,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,657,135,522,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
75,658,136,522,"weekday","breakfast","unknown","warm","restaurant",1,1,1,"morning"
75,660,138,522,"weekday","morning","shopping","cold","restaurant",0,1,1,"morning"
75,663,141,522,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
75,672,150,522,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,673,151,522,"weekday","night","unknown","warm","grocery",0,1,1,"night"
75,675,153,522,"weekday","morning","shopping","cold","restaurant",0,1,1,"morning"
75,682,160,522,"weekday","earlymorning","working","freezing","grocery",0,1,1,"morning"
75,683,161,522,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
75,684,162,522,"weekend","dinner","travelling","unknown","grocery",0,1,1,"night"
75,699,177,522,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
75,700,178,522,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
75,704,182,522,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
76,540,7,533,"weekend","lunch","unknown","hot","restaurant",0,0,0,"midday"
76,586,53,533,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
76,597,64,533,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
76,606,73,533,"weekend","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
76,626,93,533,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
76,661,128,533,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
76,666,133,533,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
77,545,1,544,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
77,552,8,544,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
77,556,12,544,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
77,561,17,544,"weekday","beforelunch","shopping","hot","grocery",0,0,0,"midday"
77,566,22,544,"unknown","beforelunch","working","warm","grocery",1,0,0,"midday"
77,567,23,544,"weekday","dinner","unknown","hot","restaurant",1,0,0,"night"
77,568,24,544,"weekend","lunch","leisure","freezing","grocery",0,0,0,"midday"
77,571,27,544,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
77,576,32,544,"weekday","dinner","travelling","cold","restaurant",1,0,0,"night"
77,579,35,544,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
77,580,36,544,"weekend","morning","unknown","unknown","grocery",0,0,0,"morning"
77,582,38,544,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
77,592,48,544,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
77,593,49,544,"weekend","dinner","working","unknown","grocery",0,0,0,"night"
77,597,53,544,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
77,600,56,544,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
77,608,64,544,"weekday","lunch","leisure","unknown","restaurant",0,1,0,"midday"
77,623,79,544,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
77,626,82,544,"unknown","lunch","working","cold","grocery",0,1,0,"midday"
77,637,93,544,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
77,641,97,544,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
77,646,102,544,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
77,647,103,544,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
77,650,106,544,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
77,651,107,544,"weekend","afternoon","unknown","cold","restaurant",1,1,0,"midday"
77,660,116,544,"weekday","night","travelling","unknown","grocery",1,1,1,"night"
77,663,119,544,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
77,667,123,544,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
77,683,139,544,"weekday","lunch","unknown","freezing","restaurant",1,1,1,"midday"
77,686,142,544,"weekend","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
77,705,161,544,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
77,714,170,544,"weekend","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
77,715,171,544,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
77,717,173,544,"weekday","beforelunch","working","freezing","restaurant",1,1,1,"midday"
77,723,179,544,"weekend","breakfast","shopping","cold","restaurant",0,1,1,"morning"
78,546,0,546,"weekday","morning","travelling","hot","restaurant",0,0,0,"morning"
78,548,2,546,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
78,549,3,546,"weekend","afternoon","shopping","warm","grocery",1,0,0,"midday"
78,550,4,546,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
78,551,5,546,"weekday","morning","travelling","warm","grocery",1,0,0,"morning"
78,553,7,546,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
78,554,8,546,"weekend","afternoon","unknown","cold","grocery",1,0,0,"midday"
78,555,9,546,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
78,556,10,546,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
78,557,11,546,"unknown","lunch","travelling","unknown","grocery",1,0,0,"midday"
78,559,13,546,"weekday","unknown","working","freezing","restaurant",1,0,0,"unknown"
78,560,14,546,"weekday","afternoon","travelling","hot","grocery",1,0,0,"midday"
78,561,15,546,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
78,562,16,546,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
78,563,17,546,"weekday","morning","unknown","warm","restaurant",1,0,0,"morning"
78,564,18,546,"weekend","morning","leisure","unknown","restaurant",0,0,0,"morning"
78,565,19,546,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
78,567,21,546,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
78,568,22,546,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
78,569,23,546,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
78,570,24,546,"weekend","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
78,572,26,546,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
78,573,27,546,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
78,574,28,546,"weekend","lunch","working","unknown","grocery",0,0,0,"midday"
78,575,29,546,"weekend","lunch","unknown","hot","grocery",0,0,0,"midday"
78,576,30,546,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
78,577,31,546,"weekday","evening","travelling","cold","restaurant",0,0,0,"night"
78,578,32,546,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
78,581,35,546,"weekend","dinner","leisure","cold","restaurant",0,0,0,"night"
78,582,36,546,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
78,583,37,546,"weekend","lunch","travelling","freezing","restaurant",1,0,0,"midday"
78,584,38,546,"weekend","breakfast","working","warm","grocery",0,0,0,"morning"
78,585,39,546,"weekend","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
78,586,40,546,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
78,588,42,546,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
78,589,43,546,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
78,590,44,546,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
78,591,45,546,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
78,592,46,546,"weekday","afternoon","social","freezing","restaurant",0,0,0,"midday"
78,593,47,546,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
78,594,48,546,"weekday","afternoon","leisure","freezing","restaurant",1,0,0,"midday"
78,597,51,546,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
78,598,52,546,"weekday","beforelunch","working","warm","restaurant",0,0,0,"midday"
78,599,53,546,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
78,600,54,546,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
78,602,56,546,"weekend","morning","travelling","hot","restaurant",0,0,0,"morning"
78,603,57,546,"weekday","dinner","travelling","unknown","restaurant",0,1,0,"night"
78,605,59,546,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
78,606,60,546,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
78,607,61,546,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
78,608,62,546,"weekend","lunch","travelling","warm","grocery",0,1,0,"midday"
78,609,63,546,"weekend","afternoon","leisure","cold","restaurant",0,1,0,"midday"
78,611,65,546,"weekend","beforelunch","travelling","warm","grocery",0,1,0,"midday"
78,612,66,546,"weekday","lunch","working","unknown","grocery",1,1,0,"midday"
78,613,67,546,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
78,614,68,546,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
78,615,69,546,"weekend","beforelunch","travelling","hot","grocery",1,1,0,"midday"
78,616,70,546,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
78,617,71,546,"weekend","earlymorning","unknown","unknown","grocery",0,1,0,"morning"
78,618,72,546,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
78,619,73,546,"weekday","morning","working","freezing","grocery",0,1,0,"morning"
78,620,74,546,"weekday","lunch","travelling","hot","restaurant",1,1,0,"midday"
78,621,75,546,"weekend","afternoon","travelling","freezing","grocery",1,1,0,"midday"
78,622,76,546,"weekend","dinner","shopping","unknown","grocery",1,1,0,"night"
78,623,77,546,"weekday","night","travelling","cold","restaurant",0,1,0,"night"
78,625,79,546,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
78,627,81,546,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
78,630,84,546,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
78,631,85,546,"weekend","lunch","shopping","hot","restaurant",0,1,0,"midday"
78,632,86,546,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
78,633,87,546,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
78,634,88,546,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
78,635,89,546,"weekend","breakfast","travelling","hot","grocery",1,1,0,"morning"
78,636,90,546,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
78,637,91,546,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
78,638,92,546,"weekend","afternoon","shopping","cold","grocery",0,1,0,"midday"
78,639,93,546,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
78,641,95,546,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
78,642,96,546,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
78,643,97,546,"weekend","morning","shopping","freezing","restaurant",0,1,0,"morning"
78,644,98,546,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
78,645,99,546,"weekday","morning","unknown","warm","restaurant",0,1,0,"morning"
78,647,101,546,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
78,649,103,546,"weekday","dinner","working","unknown","restaurant",0,1,0,"night"
78,651,105,546,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
78,652,106,546,"weekday","dinner","working","cold","grocery",0,1,0,"night"
78,654,108,546,"weekend","afternoon","unknown","unknown","grocery",0,1,0,"midday"
78,655,109,546,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
78,657,111,546,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
78,659,113,546,"weekday","afternoon","working","freezing","restaurant",1,1,1,"midday"
78,660,114,546,"weekend","afternoon","unknown","warm","grocery",0,1,1,"midday"
78,661,115,546,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
78,662,116,546,"weekend","afternoon","travelling","warm","restaurant",1,1,1,"midday"
78,664,118,546,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
78,666,120,546,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
78,667,121,546,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
78,668,122,546,"weekday","afternoon","shopping","unknown","grocery",0,1,1,"midday"
78,669,123,546,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
78,670,124,546,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
78,671,125,546,"weekday","lunch","working","freezing","grocery",1,1,1,"midday"
78,672,126,546,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
78,673,127,546,"unknown","lunch","travelling","freezing","grocery",1,1,1,"midday"
78,674,128,546,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
78,675,129,546,"weekend","lunch","working","unknown","restaurant",0,1,1,"midday"
78,676,130,546,"weekend","beforelunch","travelling","cold","grocery",1,1,1,"midday"
78,678,132,546,"weekend","lunch","unknown","cold","grocery",1,1,1,"midday"
78,679,133,546,"unknown","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
78,681,135,546,"weekday","afternoon","working","freezing","restaurant",1,1,1,"midday"
78,682,136,546,"weekend","afternoon","shopping","unknown","grocery",0,1,1,"midday"
78,683,137,546,"weekend","lunch","travelling","warm","grocery",1,1,1,"midday"
78,684,138,546,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
78,685,139,546,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
78,686,140,546,"weekday","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
78,687,141,546,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
78,688,142,546,"weekday","afternoon","working","unknown","restaurant",1,1,1,"midday"
78,689,143,546,"weekday","dinner","travelling","freezing","restaurant",1,1,1,"night"
78,691,145,546,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
78,692,146,546,"weekday","breakfast","shopping","freezing","grocery",0,1,1,"morning"
78,693,147,546,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
78,694,148,546,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
78,695,149,546,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
78,696,150,546,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
78,697,151,546,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
78,699,153,546,"weekday","morning","unknown","unknown","restaurant",0,1,1,"morning"
78,700,154,546,"weekday","breakfast","travelling","freezing","grocery",1,1,1,"morning"
78,701,155,546,"weekday","night","working","cold","grocery",0,1,1,"night"
78,702,156,546,"weekday","beforelunch","shopping","unknown","restaurant",0,1,1,"midday"
78,703,157,546,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
78,704,158,546,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
78,705,159,546,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
78,706,160,546,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
78,707,161,546,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
78,708,162,546,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
78,709,163,546,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
78,710,164,546,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
78,711,165,546,"weekday","breakfast","unknown","hot","grocery",0,1,1,"morning"
78,712,166,546,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
78,715,169,546,"unknown","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
78,716,170,546,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
78,717,171,546,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
78,718,172,546,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
78,719,173,546,"unknown","afternoon","travelling","freezing","grocery",0,1,1,"midday"
78,720,174,546,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
78,721,175,546,"weekday","morning","working","cold","restaurant",0,1,1,"morning"
78,722,176,546,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
78,725,179,546,"weekday","dinner","shopping","unknown","restaurant",1,1,1,"night"
78,726,180,546,"weekday","lunch","workingout","unknown","restaurant",0,1,1,"midday"
78,727,181,546,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
78,728,182,546,"weekday","afternoon","shopping","hot","restaurant",0,1,1,"midday"
79,548,1,547,"weekday","lunch","leisure","hot","grocery",0,0,0,"midday"
79,551,4,547,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
79,560,13,547,"weekend","dinner","travelling","cold","restaurant",0,0,0,"night"
79,561,14,547,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
79,567,20,547,"weekend","lunch","unknown","hot","restaurant",0,0,0,"midday"
79,570,23,547,"weekday","dinner","shopping","warm","restaurant",0,0,0,"night"
79,574,27,547,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
79,577,30,547,"weekend","breakfast","travelling","cold","restaurant",0,0,0,"morning"
79,578,31,547,"weekend","morning","shopping","warm","restaurant",0,0,0,"morning"
79,584,37,547,"weekday","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
79,586,39,547,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
79,587,40,547,"weekday","evening","travelling","cold","grocery",0,0,0,"night"
79,588,41,547,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
79,593,46,547,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
79,595,48,547,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
79,599,52,547,"weekday","earlymorning","travelling","freezing","restaurant",0,0,0,"morning"
79,605,58,547,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
79,613,66,547,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
79,617,70,547,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
79,618,71,547,"weekday","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
79,620,73,547,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
79,621,74,547,"weekday","night","unknown","freezing","grocery",1,1,0,"night"
79,623,76,547,"weekend","morning","morningrituals","freezing","grocery",1,1,0,"morning"
79,629,82,547,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
79,634,87,547,"weekday","beforelunch","working","unknown","grocery",0,1,0,"midday"
79,635,88,547,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
79,637,90,547,"weekday","night","travelling","unknown","restaurant",0,1,0,"night"
79,643,96,547,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
79,644,97,547,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
79,651,104,547,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
79,656,109,547,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
79,664,117,547,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
79,665,118,547,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
79,666,119,547,"weekday","breakfast","unknown","warm","restaurant",0,1,1,"morning"
79,667,120,547,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
79,668,121,547,"weekday","dinner","working","cold","grocery",0,1,1,"night"
79,670,123,547,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
79,674,127,547,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
79,682,135,547,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
79,683,136,547,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
79,684,137,547,"weekday","lunch","unknown","hot","grocery",0,1,1,"midday"
79,690,143,547,"weekend","afternoon","shopping","freezing","grocery",0,1,1,"midday"
79,696,149,547,"weekday","dinner","working","warm","restaurant",1,1,1,"night"
79,697,150,547,"weekday","breakfast","shopping","cold","grocery",1,1,1,"morning"
79,706,159,547,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
79,711,164,547,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
79,713,166,547,"unknown","lunch","working","freezing","restaurant",0,1,1,"midday"
79,714,167,547,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
79,716,169,547,"weekday","breakfast","unknown","unknown","grocery",1,1,1,"morning"
79,718,171,547,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
79,722,175,547,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
79,724,177,547,"weekend","morning","travelling","freezing","grocery",0,1,1,"morning"
79,727,180,547,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
80,570,14,556,"weekday","lunch","working","warm","restaurant",0,0,0,"midday"
80,575,19,556,"weekend","afternoon","working","warm","grocery",1,0,0,"midday"
80,650,94,556,"weekday","lunch","leisure","freezing","restaurant",0,1,0,"midday"
80,705,149,556,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
80,728,172,556,"weekday","earlymorning","travelling","warm","grocery",0,1,1,"morning"
81,568,2,566,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
81,570,4,566,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
81,578,12,566,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
81,586,20,566,"weekday","lunch","unknown","warm","restaurant",0,0,0,"midday"
81,587,21,566,"weekday","dinner","working","freezing","grocery",0,0,0,"night"
81,588,22,566,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
81,590,24,566,"weekday","lunch","shopping","unknown","grocery",0,0,0,"midday"
81,591,25,566,"weekday","latenight","travelling","cold","grocery",0,0,0,"night"
81,598,32,566,"weekday","evening","travelling","hot","restaurant",0,0,0,"night"
81,599,33,566,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
81,601,35,566,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
81,603,37,566,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
81,611,45,566,"weekend","breakfast","shopping","freezing","grocery",0,0,0,"morning"
81,615,49,566,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
81,616,50,566,"unknown","lunch","travelling","unknown","grocery",0,0,0,"midday"
81,619,53,566,"weekday","unknown","unknown","unknown","grocery",1,0,0,"unknown"
81,626,60,566,"weekend","beforelunch","travelling","warm","grocery",0,1,0,"midday"
81,631,65,566,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
81,635,69,566,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
81,636,70,566,"weekend","morning","unknown","freezing","grocery",0,1,0,"morning"
81,650,84,566,"weekend","lunch","travelling","freezing","restaurant",1,1,0,"midday"
81,658,92,566,"weekday","afternoon","leisure","freezing","grocery",0,1,0,"midday"
81,659,93,566,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
81,660,94,566,"weekday","lunch","morningrituals","cold","restaurant",0,1,0,"midday"
81,663,97,566,"weekend","lunch","travelling","hot","grocery",1,1,0,"midday"
81,665,99,566,"weekday","afternoon","morningrituals","freezing","grocery",1,1,0,"midday"
81,667,101,566,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
81,668,102,566,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
81,669,103,566,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
81,670,104,566,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
81,672,106,566,"weekend","morning","travelling","unknown","restaurant",0,1,0,"morning"
81,673,107,566,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
81,678,112,566,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
81,688,122,566,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
81,690,124,566,"weekend","lunch","unknown","warm","grocery",1,1,1,"midday"
81,693,127,566,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
81,700,134,566,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
81,702,136,566,"weekday","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
81,709,143,566,"weekend","breakfast","travelling","freezing","grocery",1,1,1,"morning"
81,711,145,566,"weekday","beforelunch","morningrituals","warm","restaurant",0,1,1,"midday"
81,714,148,566,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
81,715,149,566,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
81,719,153,566,"weekday","afternoon","working","cold","restaurant",1,1,1,"midday"
81,720,154,566,"weekday","lunch","working","cold","grocery",1,1,1,"midday"
81,722,156,566,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
81,723,157,566,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
81,725,159,566,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
81,731,165,566,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
81,732,166,566,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
81,733,167,566,"unknown","breakfast","travelling","hot","grocery",0,1,1,"morning"
81,734,168,566,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
81,738,172,566,"weekday","breakfast","unknown","cold","restaurant",1,1,1,"morning"
81,744,178,566,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
82,569,0,569,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
82,570,1,569,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
82,572,3,569,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
82,574,5,569,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
82,575,6,569,"weekend","beforelunch","shopping","freezing","grocery",0,0,0,"midday"
82,576,7,569,"weekday","afternoon","morningrituals","unknown","grocery",0,0,0,"midday"
82,578,9,569,"weekday","morning","social","cold","grocery",0,0,0,"morning"
82,579,10,569,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
82,580,11,569,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
82,582,13,569,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
82,583,14,569,"weekday","lunch","workingout","unknown","restaurant",0,0,0,"midday"
82,584,15,569,"weekend","morning","morningrituals","warm","grocery",1,0,0,"morning"
82,585,16,569,"weekday","evening","leisure","cold","restaurant",1,0,0,"night"
82,587,18,569,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
82,588,19,569,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
82,589,20,569,"weekday","lunch","unknown","unknown","grocery",0,0,0,"midday"
82,590,21,569,"weekend","evening","travelling","freezing","grocery",1,0,0,"night"
82,591,22,569,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
82,593,24,569,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
82,594,25,569,"weekend","breakfast","morningrituals","freezing","grocery",1,0,0,"morning"
82,595,26,569,"weekday","lunch","shopping","cold","grocery",0,0,0,"midday"
82,596,27,569,"weekday","breakfast","morningrituals","unknown","grocery",0,0,0,"morning"
82,597,28,569,"weekday","afternoon","working","freezing","restaurant",1,0,0,"midday"
82,598,29,569,"weekday","dinner","travelling","cold","restaurant",1,0,0,"night"
82,600,31,569,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
82,602,33,569,"weekend","lunch","working","freezing","grocery",0,0,0,"midday"
82,603,34,569,"weekend","afternoon","shopping","unknown","restaurant",1,0,0,"midday"
82,605,36,569,"weekday","unknown","travelling","hot","restaurant",0,0,0,"unknown"
82,607,38,569,"weekend","breakfast","unknown","unknown","grocery",0,0,0,"morning"
82,609,40,569,"weekend","afternoon","travelling","warm","grocery",1,0,0,"midday"
82,611,42,569,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
82,613,44,569,"unknown","lunch","workingout","unknown","restaurant",0,0,0,"midday"
82,614,45,569,"weekday","afternoon","unknown","hot","restaurant",1,0,0,"midday"
82,617,48,569,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
82,618,49,569,"weekday","beforelunch","working","freezing","restaurant",1,0,0,"midday"
82,619,50,569,"weekday","lunch","shopping","unknown","restaurant",1,0,0,"midday"
82,620,51,569,"weekday","lunch","unknown","warm","grocery",1,0,0,"midday"
82,621,52,569,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
82,624,55,569,"weekend","morning","travelling","cold","restaurant",1,0,0,"morning"
82,625,56,569,"weekend","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
82,626,57,569,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
82,627,58,569,"weekday","dinner","leisure","cold","restaurant",0,1,0,"night"
82,628,59,569,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
82,629,60,569,"weekday","evening","travelling","warm","restaurant",0,1,0,"night"
82,630,61,569,"weekday","earlymorning","travelling","cold","grocery",0,1,0,"morning"
82,631,62,569,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
82,633,64,569,"weekday","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
82,634,65,569,"weekday","unknown","shopping","freezing","restaurant",0,1,0,"unknown"
82,637,68,569,"weekday","dinner","unknown","cold","restaurant",0,1,0,"night"
82,639,70,569,"weekend","night","travelling","warm","restaurant",0,1,0,"night"
82,640,71,569,"weekday","latenight","travelling","freezing","grocery",0,1,0,"night"
82,641,72,569,"weekend","lunch","working","freezing","grocery",0,1,0,"midday"
82,642,73,569,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
82,643,74,569,"weekend","dinner","travelling","unknown","restaurant",0,1,0,"night"
82,646,77,569,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
82,648,79,569,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
82,651,82,569,"weekend","lunch","unknown","cold","grocery",1,1,0,"midday"
82,652,83,569,"weekend","morning","working","cold","restaurant",1,1,0,"morning"
82,653,84,569,"weekday","unknown","travelling","freezing","grocery",0,1,0,"unknown"
82,654,85,569,"weekend","morning","travelling","cold","restaurant",1,1,0,"morning"
82,655,86,569,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
82,658,89,569,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
82,659,90,569,"weekend","afternoon","shopping","warm","restaurant",0,1,0,"midday"
82,661,92,569,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
82,662,93,569,"weekday","lunch","working","warm","grocery",1,1,0,"midday"
82,664,95,569,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
82,666,97,569,"weekday","afternoon","working","unknown","grocery",1,1,0,"midday"
82,669,100,569,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
82,672,103,569,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
82,673,104,569,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
82,674,105,569,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
82,675,106,569,"weekday","breakfast","workingout","cold","restaurant",0,1,0,"morning"
82,676,107,569,"weekend","afternoon","travelling","warm","restaurant",1,1,0,"midday"
82,677,108,569,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
82,678,109,569,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
82,679,110,569,"weekend","afternoon","unknown","warm","grocery",1,1,0,"midday"
82,682,113,569,"weekday","breakfast","unknown","freezing","restaurant",1,1,1,"morning"
82,685,116,569,"weekend","beforelunch","travelling","warm","grocery",0,1,1,"midday"
82,690,121,569,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
82,692,123,569,"weekday","unknown","travelling","cold","grocery",1,1,1,"unknown"
82,694,125,569,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
82,697,128,569,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
82,698,129,569,"unknown","lunch","travelling","unknown","grocery",0,1,1,"midday"
82,699,130,569,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
82,700,131,569,"weekday","earlymorning","travelling","freezing","grocery",1,1,1,"morning"
82,702,133,569,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
82,703,134,569,"unknown","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
82,704,135,569,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
82,705,136,569,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
82,709,140,569,"weekend","dinner","travelling","unknown","restaurant",1,1,1,"night"
82,710,141,569,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
82,711,142,569,"weekday","breakfast","morningrituals","hot","grocery",1,1,1,"morning"
82,712,143,569,"weekday","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
82,713,144,569,"weekday","lunch","morningrituals","warm","restaurant",0,1,1,"midday"
82,715,146,569,"weekday","lunch","shopping","hot","restaurant",0,1,1,"midday"
82,716,147,569,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
82,717,148,569,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
82,718,149,569,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
82,721,152,569,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
82,722,153,569,"weekday","lunch","shopping","hot","restaurant",0,1,1,"midday"
82,723,154,569,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
82,724,155,569,"weekend","evening","unknown","freezing","restaurant",0,1,1,"night"
82,725,156,569,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
82,726,157,569,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
82,727,158,569,"weekday","breakfast","unknown","freezing","grocery",0,1,1,"morning"
82,728,159,569,"weekend","dinner","travelling","unknown","restaurant",1,1,1,"night"
82,729,160,569,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
82,730,161,569,"weekday","beforelunch","working","unknown","grocery",0,1,1,"midday"
82,731,162,569,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
82,733,164,569,"weekend","lunch","travelling","hot","restaurant",0,1,1,"midday"
82,734,165,569,"weekend","lunch","unknown","hot","grocery",0,1,1,"midday"
82,737,168,569,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
82,738,169,569,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
82,739,170,569,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
82,741,172,569,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
82,742,173,569,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
82,743,174,569,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
82,744,175,569,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
82,746,177,569,"weekday","earlymorning","unknown","freezing","grocery",0,1,1,"morning"
82,747,178,569,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
82,749,180,569,"weekday","latenight","travelling","unknown","restaurant",0,1,1,"night"
82,750,181,569,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
82,751,182,569,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
82,752,183,569,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
83,571,0,571,"weekday","beforelunch","shopping","unknown","grocery",0,0,0,"midday"
83,578,7,571,"weekday","afternoon","unknown","hot","grocery",0,0,0,"midday"
83,585,14,571,"weekend","lunch","morningrituals","cold","grocery",0,0,0,"midday"
83,587,16,571,"weekday","afternoon","unknown","unknown","restaurant",1,0,0,"midday"
83,592,21,571,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
83,597,26,571,"weekday","afternoon","shopping","cold","restaurant",1,0,0,"midday"
83,599,28,571,"weekday","beforelunch","leisure","freezing","grocery",0,0,0,"midday"
83,602,31,571,"weekend","evening","working","warm","grocery",0,0,0,"night"
83,605,34,571,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
83,606,35,571,"weekday","latenight","travelling","warm","grocery",1,0,0,"night"
83,607,36,571,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
83,608,37,571,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
83,610,39,571,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
83,611,40,571,"weekday","morning","shopping","unknown","grocery",0,0,0,"morning"
83,613,42,571,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
83,616,45,571,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
83,617,46,571,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
83,626,55,571,"weekend","beforelunch","leisure","cold","restaurant",0,0,0,"midday"
83,628,57,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
83,630,59,571,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
83,634,63,571,"weekday","afternoon","housework","freezing","restaurant",1,1,0,"midday"
83,636,65,571,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
83,637,66,571,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
83,639,68,571,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
83,642,71,571,"weekend","afternoon","unknown","cold","restaurant",1,1,0,"midday"
83,643,72,571,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
83,649,78,571,"weekday","lunch","leisure","warm","restaurant",0,1,0,"midday"
83,651,80,571,"weekend","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
83,655,84,571,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
83,656,85,571,"weekday","afternoon","working","unknown","grocery",1,1,0,"midday"
83,661,90,571,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
83,665,94,571,"weekday","breakfast","working","cold","restaurant",0,1,0,"morning"
83,666,95,571,"weekday","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
83,667,96,571,"weekend","unknown","travelling","freezing","grocery",0,1,0,"unknown"
83,668,97,571,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
83,669,98,571,"weekend","breakfast","shopping","freezing","grocery",0,1,0,"morning"
83,671,100,571,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
83,674,103,571,"weekday","evening","leisure","freezing","restaurant",0,1,0,"night"
83,675,104,571,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
83,676,105,571,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
83,684,113,571,"weekday","night","travelling","warm","restaurant",1,1,1,"night"
83,685,114,571,"weekday","morning","unknown","freezing","grocery",0,1,1,"morning"
83,693,122,571,"weekend","dinner","working","cold","restaurant",0,1,1,"night"
83,695,124,571,"weekend","evening","unknown","unknown","restaurant",0,1,1,"night"
83,700,129,571,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
83,702,131,571,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
83,703,132,571,"weekday","afternoon","working","freezing","restaurant",0,1,1,"midday"
83,706,135,571,"weekend","afternoon","shopping","hot","restaurant",0,1,1,"midday"
83,712,141,571,"weekday","breakfast","working","cold","grocery",0,1,1,"morning"
83,718,147,571,"weekday","afternoon","working","hot","restaurant",0,1,1,"midday"
83,721,150,571,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
83,724,153,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
83,731,160,571,"weekday","breakfast","shopping","cold","restaurant",1,1,1,"morning"
83,734,163,571,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
83,735,164,571,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
83,736,165,571,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
83,737,166,571,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
83,739,168,571,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
83,741,170,571,"weekend","beforelunch","travelling","warm","grocery",1,1,1,"midday"
83,743,172,571,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
83,744,173,571,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
83,748,177,571,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
83,753,182,571,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
84,575,0,575,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
84,576,1,575,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
84,577,2,575,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
84,578,3,575,"weekday","beforelunch","social","unknown","restaurant",0,0,0,"midday"
84,580,5,575,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
84,583,8,575,"weekday","earlymorning","travelling","warm","grocery",0,0,0,"morning"
84,585,10,575,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
84,586,11,575,"weekday","evening","unknown","warm","grocery",1,0,0,"night"
84,587,12,575,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
84,591,16,575,"weekday","dinner","unknown","hot","grocery",0,0,0,"night"
84,592,17,575,"weekend","unknown","morningrituals","cold","restaurant",0,0,0,"unknown"
84,593,18,575,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
84,594,19,575,"weekend","beforelunch","working","unknown","grocery",1,0,0,"midday"
84,596,21,575,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
84,597,22,575,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
84,598,23,575,"weekday","night","travelling","cold","grocery",0,0,0,"night"
84,599,24,575,"weekday","morning","unknown","warm","restaurant",0,0,0,"morning"
84,600,25,575,"unknown","afternoon","shopping","cold","restaurant",0,0,0,"midday"
84,601,26,575,"weekend","afternoon","shopping","warm","restaurant",0,0,0,"midday"
84,603,28,575,"weekday","lunch","travelling","hot","grocery",0,0,0,"midday"
84,604,29,575,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
84,605,30,575,"weekday","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
84,606,31,575,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
84,607,32,575,"weekend","dinner","travelling","unknown","grocery",1,0,0,"night"
84,608,33,575,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
84,610,35,575,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
84,612,37,575,"weekday","beforelunch","unknown","hot","grocery",0,0,0,"midday"
84,613,38,575,"weekday","afternoon","working","hot","restaurant",1,0,0,"midday"
84,616,41,575,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
84,617,42,575,"weekday","afternoon","working","unknown","restaurant",1,0,0,"midday"
84,618,43,575,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
84,621,46,575,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
84,622,47,575,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
84,624,49,575,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
84,625,50,575,"weekend","lunch","leisure","cold","grocery",0,0,0,"midday"
84,626,51,575,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
84,627,52,575,"weekday","breakfast","shopping","cold","grocery",1,0,0,"morning"
84,629,54,575,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
84,630,55,575,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
84,632,57,575,"weekend","breakfast","unknown","cold","grocery",0,1,0,"morning"
84,633,58,575,"weekend","evening","working","freezing","grocery",0,1,0,"night"
84,634,59,575,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
84,636,61,575,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
84,638,63,575,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
84,639,64,575,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
84,640,65,575,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
84,642,67,575,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
84,643,68,575,"weekday","lunch","leisure","freezing","grocery",1,1,0,"midday"
84,644,69,575,"weekday","breakfast","unknown","freezing","grocery",0,1,0,"morning"
84,646,71,575,"weekend","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
84,648,73,575,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
84,649,74,575,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
84,651,76,575,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
84,653,78,575,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
84,654,79,575,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
84,655,80,575,"weekday","beforelunch","working","freezing","grocery",0,1,0,"midday"
84,657,82,575,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
84,658,83,575,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
84,659,84,575,"weekend","lunch","shopping","freezing","restaurant",0,1,0,"midday"
84,664,89,575,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
84,666,91,575,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
84,667,92,575,"weekday","breakfast","morningrituals","cold","grocery",1,1,0,"morning"
84,668,93,575,"weekday","morning","unknown","cold","restaurant",0,1,0,"morning"
84,670,95,575,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
84,672,97,575,"weekday","breakfast","unknown","cold","grocery",1,1,0,"morning"
84,674,99,575,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
84,675,100,575,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
84,678,103,575,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
84,680,105,575,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
84,681,106,575,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
84,682,107,575,"weekend","afternoon","unknown","cold","grocery",1,1,0,"midday"
84,684,109,575,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
84,686,111,575,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
84,689,114,575,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
84,690,115,575,"weekday","unknown","travelling","freezing","restaurant",1,1,1,"unknown"
84,695,120,575,"weekday","breakfast","working","warm","grocery",1,1,1,"morning"
84,699,124,575,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
84,700,125,575,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
84,701,126,575,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
84,703,128,575,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
84,705,130,575,"weekend","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
84,706,131,575,"weekday","morning","working","hot","grocery",0,1,1,"morning"
84,707,132,575,"weekday","lunch","leisure","cold","grocery",1,1,1,"midday"
84,708,133,575,"weekend","morning","travelling","cold","restaurant",0,1,1,"morning"
84,710,135,575,"weekday","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
84,713,138,575,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
84,714,139,575,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
84,716,141,575,"weekday","dinner","unknown","warm","restaurant",0,1,1,"night"
84,717,142,575,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
84,720,145,575,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
84,722,147,575,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"
84,726,151,575,"weekday","latenight","travelling","warm","restaurant",0,1,1,"night"
84,730,155,575,"weekend","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
84,738,163,575,"unknown","beforelunch","travelling","warm","grocery",0,1,1,"midday"
84,740,165,575,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
84,742,167,575,"weekend","afternoon","working","cold","restaurant",1,1,1,"midday"
84,745,170,575,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
84,751,176,575,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
84,752,177,575,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
84,755,180,575,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
84,758,183,575,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
85,583,1,582,"weekend","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
85,585,3,582,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
85,587,5,582,"weekend","dinner","travelling","freezing","restaurant",0,0,0,"night"
85,595,13,582,"weekday","dinner","travelling","warm","grocery",0,0,0,"night"
85,597,15,582,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
85,603,21,582,"weekend","breakfast","travelling","cold","restaurant",1,0,0,"morning"
85,609,27,582,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
85,610,28,582,"weekday","unknown","unknown","unknown","restaurant",0,0,0,"unknown"
85,614,32,582,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
85,621,39,582,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
85,622,40,582,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
85,623,41,582,"weekday","lunch","leisure","hot","restaurant",1,0,0,"midday"
85,629,47,582,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
85,631,49,582,"weekday","dinner","unknown","cold","grocery",1,0,0,"night"
85,634,52,582,"weekday","evening","working","freezing","grocery",0,0,0,"night"
85,635,53,582,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
85,636,54,582,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
85,637,55,582,"weekday","beforelunch","unknown","unknown","restaurant",0,0,0,"midday"
85,640,58,582,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
85,646,64,582,"weekend","latenight","travelling","unknown","grocery",0,1,0,"night"
85,647,65,582,"weekday","afternoon","unknown","freezing","restaurant",1,1,0,"midday"
85,650,68,582,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
85,653,71,582,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
85,655,73,582,"weekday","dinner","travelling","unknown","restaurant",1,1,0,"night"
85,661,79,582,"weekday","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
85,664,82,582,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
85,665,83,582,"weekend","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
85,667,85,582,"weekday","breakfast","working","warm","restaurant",0,1,0,"morning"
85,668,86,582,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
85,670,88,582,"weekday","beforelunch","unknown","unknown","grocery",1,1,0,"midday"
85,677,95,582,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
85,679,97,582,"weekday","morning","travelling","unknown","grocery",1,1,0,"morning"
85,680,98,582,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
85,688,106,582,"weekday","lunch","travelling","hot","grocery",1,1,0,"midday"
85,690,108,582,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
85,693,111,582,"weekend","unknown","travelling","cold","restaurant",1,1,0,"unknown"
85,696,114,582,"weekend","breakfast","unknown","unknown","restaurant",1,1,1,"morning"
85,707,125,582,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
85,714,132,582,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
85,726,144,582,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
85,727,145,582,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
85,732,150,582,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
85,740,158,582,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
85,741,159,582,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
85,742,160,582,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
85,749,167,582,"weekend","morning","travelling","freezing","restaurant",0,1,1,"morning"
85,754,172,582,"weekday","earlymorning","unknown","freezing","restaurant",0,1,1,"morning"
85,758,176,582,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
85,761,179,582,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
85,763,181,582,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
86,593,0,593,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
86,599,6,593,"weekend","lunch","unknown","cold","grocery",0,0,0,"midday"
86,601,8,593,"weekday","breakfast","shopping","hot","grocery",1,0,0,"morning"
86,602,9,593,"weekday","breakfast","unknown","unknown","grocery",0,0,0,"morning"
86,613,20,593,"weekday","morning","travelling","freezing","restaurant",1,0,0,"morning"
86,623,30,593,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
86,634,41,593,"weekday","night","shopping","freezing","restaurant",0,0,0,"night"
86,640,47,593,"weekend","earlymorning","travelling","unknown","grocery",1,0,0,"morning"
86,656,63,593,"weekday","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
86,658,65,593,"weekend","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
86,666,73,593,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
86,672,79,593,"weekend","breakfast","travelling","warm","grocery",0,1,0,"morning"
86,683,90,593,"weekday","afternoon","working","hot","grocery",0,1,0,"midday"
86,685,92,593,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
86,697,104,593,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
86,701,108,593,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
86,703,110,593,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
86,706,113,593,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
86,707,114,593,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
86,719,126,593,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
86,722,129,593,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
86,742,149,593,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
86,743,150,593,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
86,744,151,593,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
86,750,157,593,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
86,760,167,593,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
86,774,181,593,"unknown","lunch","travelling","cold","restaurant",0,1,1,"midday"
87,602,3,599,"weekday","lunch","working","unknown","restaurant",0,0,0,"midday"
87,603,4,599,"weekday","lunch","shopping","unknown","restaurant",0,0,0,"midday"
87,604,5,599,"weekday","lunch","working","hot","restaurant",1,0,0,"midday"
87,605,6,599,"weekday","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
87,607,8,599,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
87,608,9,599,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
87,611,12,599,"weekend","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
87,614,15,599,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
87,616,17,599,"weekday","afternoon","leisure","freezing","grocery",1,0,0,"midday"
87,617,18,599,"weekday","beforelunch","travelling","hot","restaurant",1,0,0,"midday"
87,618,19,599,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
87,621,22,599,"weekday","morning","travelling","unknown","grocery",1,0,0,"morning"
87,622,23,599,"weekday","lunch","unknown","unknown","grocery",1,0,0,"midday"
87,624,25,599,"weekday","beforelunch","leisure","unknown","grocery",1,0,0,"midday"
87,625,26,599,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
87,626,27,599,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
87,627,28,599,"weekday","afternoon","working","cold","restaurant",0,0,0,"midday"
87,628,29,599,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
87,629,30,599,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
87,633,34,599,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
87,634,35,599,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
87,635,36,599,"weekday","morning","travelling","hot","restaurant",0,0,0,"morning"
87,640,41,599,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
87,644,45,599,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
87,645,46,599,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
87,648,49,599,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
87,650,51,599,"weekend","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
87,653,54,599,"weekday","beforelunch","shopping","warm","grocery",0,0,0,"midday"
87,655,56,599,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
87,656,57,599,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
87,658,59,599,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
87,661,62,599,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
87,662,63,599,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
87,664,65,599,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
87,668,69,599,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
87,670,71,599,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
87,671,72,599,"weekend","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
87,672,73,599,"weekend","beforelunch","travelling","warm","grocery",1,1,0,"midday"
87,674,75,599,"weekend","earlymorning","travelling","cold","grocery",1,1,0,"morning"
87,675,76,599,"weekday","evening","unknown","unknown","grocery",1,1,0,"night"
87,677,78,599,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
87,678,79,599,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
87,680,81,599,"weekday","breakfast","morningrituals","unknown","grocery",0,1,0,"morning"
87,681,82,599,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
87,682,83,599,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
87,685,86,599,"weekday","earlymorning","unknown","warm","restaurant",0,1,0,"morning"
87,686,87,599,"weekday","lunch","shopping","unknown","grocery",0,1,0,"midday"
87,687,88,599,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
87,688,89,599,"weekday","lunch","shopping","freezing","grocery",0,1,0,"midday"
87,689,90,599,"weekday","lunch","shopping","unknown","grocery",1,1,0,"midday"
87,691,92,599,"weekday","lunch","unknown","hot","restaurant",0,1,0,"midday"
87,693,94,599,"weekday","lunch","morningrituals","cold","restaurant",0,1,0,"midday"
87,694,95,599,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
87,695,96,599,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
87,697,98,599,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
87,698,99,599,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
87,700,101,599,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
87,702,103,599,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
87,704,105,599,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
87,709,110,599,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
87,710,111,599,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
87,711,112,599,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
87,714,115,599,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
87,716,117,599,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
87,717,118,599,"weekend","beforelunch","travelling","cold","grocery",1,1,1,"midday"
87,718,119,599,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
87,719,120,599,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
87,720,121,599,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
87,721,122,599,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
87,722,123,599,"weekend","breakfast","leisure","freezing","restaurant",0,1,1,"morning"
87,726,127,599,"weekend","afternoon","shopping","unknown","grocery",0,1,1,"midday"
87,728,129,599,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
87,729,130,599,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
87,731,132,599,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
87,734,135,599,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
87,739,140,599,"weekday","dinner","travelling","cold","restaurant",1,1,1,"night"
87,741,142,599,"weekday","morning","travelling","hot","restaurant",0,1,1,"morning"
87,742,143,599,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
87,743,144,599,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
87,744,145,599,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
87,746,147,599,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
87,750,151,599,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
87,752,153,599,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
87,755,156,599,"weekend","lunch","unknown","unknown","grocery",0,1,1,"midday"
87,756,157,599,"weekday","evening","working","cold","restaurant",0,1,1,"night"
87,759,160,599,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
87,760,161,599,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
87,761,162,599,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
87,762,163,599,"weekend","dinner","working","unknown","grocery",0,1,1,"night"
87,763,164,599,"weekend","lunch","leisure","hot","grocery",0,1,1,"midday"
87,764,165,599,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
87,768,169,599,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
87,769,170,599,"weekday","latenight","travelling","unknown","restaurant",0,1,1,"night"
87,774,175,599,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
87,776,177,599,"weekend","dinner","travelling","freezing","grocery",0,1,1,"night"
87,778,179,599,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
87,779,180,599,"weekday","afternoon","workingout","hot","restaurant",0,1,1,"midday"
87,780,181,599,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
87,781,182,599,"weekday","breakfast","shopping","unknown","grocery",0,1,1,"morning"
88,605,3,602,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
88,610,8,602,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
88,624,22,602,"weekday","unknown","leisure","unknown","restaurant",0,0,0,"unknown"
88,625,23,602,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
88,629,27,602,"weekday","afternoon","working","cold","grocery",1,0,0,"midday"
88,631,29,602,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
88,634,32,602,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
88,638,36,602,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
88,642,40,602,"weekend","earlymorning","travelling","warm","restaurant",0,0,0,"morning"
88,647,45,602,"weekday","breakfast","travelling","hot","restaurant",1,0,0,"morning"
88,653,51,602,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
88,654,52,602,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
88,659,57,602,"weekday","dinner","leisure","warm","restaurant",0,1,0,"night"
88,670,68,602,"weekday","breakfast","unknown","unknown","restaurant",0,1,0,"morning"
88,678,76,602,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
88,679,77,602,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
88,684,82,602,"weekend","afternoon","leisure","cold","grocery",0,1,0,"midday"
88,692,90,602,"weekday","lunch","shopping","cold","restaurant",1,1,0,"midday"
88,693,91,602,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
88,703,101,602,"weekday","dinner","unknown","warm","restaurant",0,1,0,"night"
88,713,111,602,"weekday","night","leisure","unknown","grocery",1,1,0,"night"
88,715,113,602,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
88,716,114,602,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
88,722,120,602,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
88,724,122,602,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
88,742,140,602,"weekend","evening","travelling","cold","restaurant",1,1,1,"night"
88,743,141,602,"weekday","morning","travelling","warm","grocery",0,1,1,"morning"
88,745,143,602,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
88,749,147,602,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
88,752,150,602,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
88,762,160,602,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
88,763,161,602,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
88,766,164,602,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
88,785,183,602,"weekend","breakfast","unknown","cold","restaurant",0,1,1,"morning"
89,618,5,613,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
89,620,7,613,"weekday","breakfast","working","unknown","grocery",1,0,0,"morning"
89,622,9,613,"weekend","afternoon","working","cold","grocery",0,0,0,"midday"
89,625,12,613,"weekday","lunch","shopping","unknown","grocery",0,0,0,"midday"
89,630,17,613,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
89,634,21,613,"weekday","dinner","morningrituals","freezing","grocery",0,0,0,"night"
89,636,23,613,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
89,638,25,613,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
89,639,26,613,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
89,640,27,613,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
89,644,31,613,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
89,649,36,613,"unknown","afternoon","travelling","unknown","grocery",0,0,0,"midday"
89,652,39,613,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
89,657,44,613,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
89,659,46,613,"weekday","breakfast","working","cold","restaurant",1,0,0,"morning"
89,662,49,613,"weekday","lunch","travelling","hot","grocery",0,0,0,"midday"
89,666,53,613,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
89,667,54,613,"weekend","afternoon","housework","hot","grocery",0,0,0,"midday"
89,668,55,613,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
89,679,66,613,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
89,680,67,613,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
89,685,72,613,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
89,688,75,613,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
89,691,78,613,"weekday","beforelunch","unknown","freezing","restaurant",0,1,0,"midday"
89,694,81,613,"weekend","dinner","travelling","hot","restaurant",1,1,0,"night"
89,697,84,613,"weekday","unknown","travelling","unknown","restaurant",0,1,0,"unknown"
89,710,97,613,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
89,721,108,613,"weekend","latenight","working","warm","grocery",0,1,0,"night"
89,722,109,613,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
89,738,125,613,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
89,741,128,613,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
89,745,132,613,"weekday","lunch","working","warm","restaurant",0,1,1,"midday"
89,746,133,613,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
89,748,135,613,"unknown","lunch","unknown","cold","grocery",0,1,1,"midday"
89,749,136,613,"weekend","afternoon","working","warm","restaurant",0,1,1,"midday"
89,751,138,613,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
89,763,150,613,"weekend","breakfast","travelling","unknown","grocery",0,1,1,"morning"
89,765,152,613,"weekday","breakfast","morningrituals","cold","restaurant",0,1,1,"morning"
89,776,163,613,"weekday","unknown","travelling","freezing","grocery",0,1,1,"unknown"
89,778,165,613,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
89,784,171,613,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
89,786,173,613,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
89,790,177,613,"weekday","lunch","shopping","freezing","grocery",1,1,1,"midday"
89,792,179,613,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
90,624,9,615,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
90,631,16,615,"weekday","earlymorning","travelling","cold","restaurant",0,0,0,"morning"
90,633,18,615,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
90,638,23,615,"weekday","lunch","leisure","freezing","grocery",0,0,0,"midday"
90,642,27,615,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
90,659,44,615,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
90,662,47,615,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
90,667,52,615,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
90,668,53,615,"weekday","evening","travelling","freezing","restaurant",0,0,0,"night"
90,679,64,615,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
90,683,68,615,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
90,684,69,615,"weekday","breakfast","leisure","warm","grocery",0,1,0,"morning"
90,687,72,615,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
90,688,73,615,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
90,694,79,615,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
90,696,81,615,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
90,706,91,615,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
90,708,93,615,"weekend","afternoon","unknown","warm","restaurant",0,1,0,"midday"
90,711,96,615,"weekend","dinner","travelling","cold","restaurant",0,1,0,"night"
90,726,111,615,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
90,727,112,615,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
90,741,126,615,"weekday","dinner","travelling","warm","grocery",0,1,1,"night"
90,742,127,615,"weekend","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
90,754,139,615,"weekend","breakfast","working","freezing","grocery",0,1,1,"morning"
90,757,142,615,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
90,759,144,615,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
90,770,155,615,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
90,771,156,615,"unknown","lunch","travelling","hot","grocery",0,1,1,"midday"
90,784,169,615,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
90,788,173,615,"weekday","beforelunch","working","hot","restaurant",0,1,1,"midday"
90,790,175,615,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
90,793,178,615,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
90,796,181,615,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
90,797,182,615,"weekend","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
91,620,0,620,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
91,621,1,620,"weekend","latenight","travelling","cold","grocery",0,0,0,"night"
91,622,2,620,"weekday","lunch","working","hot","restaurant",0,0,0,"midday"
91,623,3,620,"weekend","beforelunch","working","unknown","restaurant",0,0,0,"midday"
91,624,4,620,"weekend","lunch","leisure","hot","restaurant",0,0,0,"midday"
91,628,8,620,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
91,629,9,620,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
91,630,10,620,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
91,631,11,620,"weekday","evening","unknown","cold","restaurant",0,0,0,"night"
91,632,12,620,"weekend","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
91,634,14,620,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
91,635,15,620,"weekday","unknown","unknown","cold","grocery",0,0,0,"unknown"
91,637,17,620,"weekday","breakfast","travelling","hot","restaurant",1,0,0,"morning"
91,638,18,620,"weekday","morning","leisure","cold","grocery",0,0,0,"morning"
91,640,20,620,"weekday","dinner","working","warm","grocery",0,0,0,"night"
91,641,21,620,"weekday","afternoon","unknown","hot","restaurant",1,0,0,"midday"
91,642,22,620,"weekday","lunch","leisure","cold","restaurant",1,0,0,"midday"
91,643,23,620,"weekend","evening","travelling","warm","grocery",1,0,0,"night"
91,646,26,620,"weekend","morning","leisure","cold","restaurant",0,0,0,"morning"
91,647,27,620,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
91,648,28,620,"weekend","lunch","leisure","freezing","grocery",1,0,0,"midday"
91,649,29,620,"weekday","unknown","travelling","cold","restaurant",1,0,0,"unknown"
91,650,30,620,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
91,651,31,620,"weekday","lunch","unknown","cold","grocery",1,0,0,"midday"
91,654,34,620,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
91,655,35,620,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
91,656,36,620,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
91,657,37,620,"unknown","unknown","unknown","warm","grocery",1,0,0,"unknown"
91,658,38,620,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
91,661,41,620,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
91,663,43,620,"weekday","dinner","travelling","freezing","restaurant",0,0,0,"night"
91,664,44,620,"weekend","breakfast","travelling","unknown","grocery",0,0,0,"morning"
91,665,45,620,"weekend","lunch","travelling","warm","grocery",1,0,0,"midday"
91,666,46,620,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
91,668,48,620,"weekend","unknown","travelling","cold","grocery",0,0,0,"unknown"
91,669,49,620,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
91,672,52,620,"weekday","beforelunch","working","warm","restaurant",1,0,0,"midday"
91,673,53,620,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
91,674,54,620,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
91,678,58,620,"weekend","lunch","travelling","warm","restaurant",0,1,0,"midday"
91,679,59,620,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
91,680,60,620,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
91,682,62,620,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
91,683,63,620,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
91,686,66,620,"weekday","afternoon","working","unknown","restaurant",1,1,0,"midday"
91,687,67,620,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
91,689,69,620,"weekend","evening","travelling","warm","restaurant",0,1,0,"night"
91,691,71,620,"weekday","dinner","unknown","freezing","grocery",0,1,0,"night"
91,692,72,620,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
91,693,73,620,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
91,695,75,620,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
91,696,76,620,"weekday","beforelunch","unknown","cold","restaurant",0,1,0,"midday"
91,699,79,620,"weekend","lunch","travelling","unknown","restaurant",1,1,0,"midday"
91,701,81,620,"unknown","afternoon","travelling","unknown","grocery",1,1,0,"midday"
91,703,83,620,"weekday","beforelunch","morningrituals","unknown","restaurant",0,1,0,"midday"
91,705,85,620,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
91,706,86,620,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
91,707,87,620,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
91,708,88,620,"weekday","unknown","unknown","freezing","grocery",1,1,0,"unknown"
91,709,89,620,"weekday","evening","travelling","freezing","grocery",1,1,0,"night"
91,710,90,620,"weekend","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
91,711,91,620,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
91,712,92,620,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
91,714,94,620,"weekday","afternoon","working","unknown","grocery",1,1,0,"midday"
91,715,95,620,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
91,716,96,620,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
91,717,97,620,"weekday","dinner","leisure","hot","grocery",0,1,0,"night"
91,718,98,620,"weekend","afternoon","leisure","cold","restaurant",0,1,0,"midday"
91,719,99,620,"weekday","beforelunch","unknown","cold","grocery",0,1,0,"midday"
91,720,100,620,"weekday","lunch","working","freezing","restaurant",0,1,0,"midday"
91,721,101,620,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
91,722,102,620,"weekend","lunch","morningrituals","freezing","restaurant",0,1,0,"midday"
91,723,103,620,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
91,724,104,620,"weekday","morning","leisure","unknown","grocery",1,1,0,"morning"
91,726,106,620,"weekday","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
91,727,107,620,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
91,730,110,620,"weekday","dinner","working","warm","restaurant",0,1,0,"night"
91,731,111,620,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
91,732,112,620,"unknown","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
91,733,113,620,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
91,735,115,620,"weekend","afternoon","shopping","cold","restaurant",0,1,1,"midday"
91,736,116,620,"unknown","breakfast","travelling","hot","grocery",0,1,1,"morning"
91,737,117,620,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
91,738,118,620,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
91,739,119,620,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
91,740,120,620,"weekday","evening","travelling","cold","grocery",0,1,1,"night"
91,741,121,620,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
91,742,122,620,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
91,743,123,620,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
91,744,124,620,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
91,747,127,620,"unknown","morning","travelling","hot","restaurant",0,1,1,"morning"
91,748,128,620,"weekday","lunch","working","hot","restaurant",0,1,1,"midday"
91,751,131,620,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
91,752,132,620,"weekday","lunch","travelling","hot","grocery",1,1,1,"midday"
91,753,133,620,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
91,754,134,620,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
91,755,135,620,"weekday","dinner","unknown","unknown","restaurant",1,1,1,"night"
91,759,139,620,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
91,760,140,620,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
91,761,141,620,"weekend","dinner","shopping","cold","grocery",1,1,1,"night"
91,763,143,620,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
91,764,144,620,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
91,765,145,620,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
91,766,146,620,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
91,768,148,620,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
91,769,149,620,"weekday","night","shopping","freezing","grocery",1,1,1,"night"
91,771,151,620,"weekend","morning","travelling","cold","grocery",0,1,1,"morning"
91,772,152,620,"weekday","breakfast","unknown","freezing","grocery",1,1,1,"morning"
91,774,154,620,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
91,775,155,620,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
91,779,159,620,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
91,780,160,620,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
91,781,161,620,"weekend","beforelunch","unknown","hot","restaurant",0,1,1,"midday"
91,784,164,620,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
91,785,165,620,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
91,788,168,620,"unknown","night","unknown","cold","restaurant",1,1,1,"night"
91,789,169,620,"weekday","earlymorning","travelling","warm","restaurant",1,1,1,"morning"
91,790,170,620,"weekday","morning","unknown","cold","restaurant",1,1,1,"morning"
91,793,173,620,"weekday","lunch","unknown","cold","grocery",1,1,1,"midday"
91,794,174,620,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
91,796,176,620,"weekend","beforelunch","travelling","warm","grocery",0,1,1,"midday"
91,797,177,620,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
91,798,178,620,"weekday","unknown","travelling","freezing","restaurant",0,1,1,"unknown"
91,799,179,620,"weekday","afternoon","morningrituals","warm","restaurant",0,1,1,"midday"
91,800,180,620,"weekday","breakfast","working","warm","grocery",1,1,1,"morning"
91,801,181,620,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
92,632,0,632,"weekday","earlymorning","travelling","unknown","grocery",0,0,0,"morning"
92,635,3,632,"weekday","lunch","unknown","hot","restaurant",1,0,0,"midday"
92,637,5,632,"weekday","afternoon","workingout","cold","grocery",1,0,0,"midday"
92,638,6,632,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
92,640,8,632,"weekday","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
92,641,9,632,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
92,642,10,632,"weekend","morning","travelling","cold","grocery",0,0,0,"morning"
92,643,11,632,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
92,645,13,632,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
92,646,14,632,"weekend","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
92,648,16,632,"weekday","night","travelling","hot","grocery",0,0,0,"night"
92,649,17,632,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
92,650,18,632,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
92,652,20,632,"weekday","lunch","morningrituals","cold","restaurant",1,0,0,"midday"
92,653,21,632,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
92,654,22,632,"weekend","breakfast","travelling","hot","restaurant",1,0,0,"morning"
92,656,24,632,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
92,659,27,632,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
92,660,28,632,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
92,661,29,632,"weekday","afternoon","travelling","hot","grocery",1,0,0,"midday"
92,662,30,632,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
92,665,33,632,"unknown","breakfast","working","freezing","restaurant",0,0,0,"morning"
92,666,34,632,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
92,667,35,632,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
92,668,36,632,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
92,669,37,632,"weekend","morning","travelling","warm","grocery",0,0,0,"morning"
92,670,38,632,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
92,673,41,632,"weekday","lunch","shopping","freezing","restaurant",1,0,0,"midday"
92,674,42,632,"weekend","morning","travelling","cold","restaurant",0,0,0,"morning"
92,676,44,632,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
92,678,46,632,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
92,680,48,632,"unknown","afternoon","travelling","cold","restaurant",0,0,0,"midday"
92,683,51,632,"weekend","evening","working","cold","grocery",1,0,0,"night"
92,691,59,632,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
92,692,60,632,"weekday","dinner","travelling","freezing","restaurant",1,1,0,"night"
92,693,61,632,"weekday","beforelunch","unknown","cold","grocery",0,1,0,"midday"
92,694,62,632,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
92,695,63,632,"weekend","unknown","travelling","unknown","grocery",0,1,0,"unknown"
92,696,64,632,"weekend","morning","travelling","unknown","restaurant",0,1,0,"morning"
92,697,65,632,"weekend","morning","unknown","cold","restaurant",1,1,0,"morning"
92,698,66,632,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
92,699,67,632,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
92,701,69,632,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
92,702,70,632,"weekend","evening","travelling","unknown","grocery",0,1,0,"night"
92,703,71,632,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
92,704,72,632,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
92,705,73,632,"weekday","night","unknown","warm","restaurant",0,1,0,"night"
92,706,74,632,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
92,707,75,632,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
92,710,78,632,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
92,711,79,632,"weekday","afternoon","leisure","hot","grocery",1,1,0,"midday"
92,712,80,632,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
92,713,81,632,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
92,714,82,632,"weekend","unknown","working","cold","grocery",1,1,0,"unknown"
92,715,83,632,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
92,717,85,632,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
92,718,86,632,"weekend","afternoon","working","unknown","restaurant",0,1,0,"midday"
92,719,87,632,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
92,721,89,632,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
92,722,90,632,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
92,723,91,632,"weekend","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
92,724,92,632,"weekday","night","travelling","freezing","grocery",0,1,0,"night"
92,725,93,632,"weekend","morning","leisure","cold","restaurant",0,1,0,"morning"
92,726,94,632,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
92,727,95,632,"weekday","lunch","unknown","warm","grocery",1,1,0,"midday"
92,729,97,632,"weekend","afternoon","shopping","cold","grocery",0,1,0,"midday"
92,731,99,632,"weekday","morning","shopping","unknown","grocery",1,1,0,"morning"
92,733,101,632,"weekday","afternoon","morningrituals","freezing","grocery",0,1,0,"midday"
92,735,103,632,"weekend","afternoon","morningrituals","freezing","grocery",0,1,0,"midday"
92,736,104,632,"weekday","lunch","shopping","warm","restaurant",1,1,0,"midday"
92,738,106,632,"weekday","breakfast","travelling","hot","grocery",0,1,0,"morning"
92,739,107,632,"weekday","breakfast","working","hot","grocery",0,1,0,"morning"
92,740,108,632,"weekday","breakfast","shopping","unknown","grocery",0,1,0,"morning"
92,743,111,632,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
92,745,113,632,"weekend","lunch","travelling","warm","restaurant",1,1,1,"midday"
92,746,114,632,"weekday","beforelunch","leisure","freezing","restaurant",1,1,1,"midday"
92,747,115,632,"weekend","beforelunch","working","cold","grocery",0,1,1,"midday"
92,748,116,632,"weekday","afternoon","morningrituals","hot","restaurant",0,1,1,"midday"
92,749,117,632,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
92,750,118,632,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
92,752,120,632,"weekday","morning","leisure","freezing","restaurant",0,1,1,"morning"
92,753,121,632,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
92,754,122,632,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
92,755,123,632,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
92,758,126,632,"weekday","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
92,759,127,632,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
92,760,128,632,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
92,762,130,632,"weekday","evening","travelling","unknown","restaurant",1,1,1,"night"
92,763,131,632,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
92,764,132,632,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
92,765,133,632,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
92,767,135,632,"weekend","dinner","working","warm","grocery",0,1,1,"night"
92,768,136,632,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
92,769,137,632,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
92,770,138,632,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
92,772,140,632,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
92,773,141,632,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
92,774,142,632,"weekday","beforelunch","travelling","hot","grocery",1,1,1,"midday"
92,775,143,632,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
92,777,145,632,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
92,778,146,632,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
92,779,147,632,"weekday","beforelunch","working","unknown","grocery",0,1,1,"midday"
92,781,149,632,"weekend","lunch","leisure","cold","grocery",1,1,1,"midday"
92,782,150,632,"weekend","lunch","working","freezing","grocery",1,1,1,"midday"
92,784,152,632,"weekday","night","morningrituals","unknown","grocery",0,1,1,"night"
92,785,153,632,"weekend","lunch","leisure","cold","restaurant",1,1,1,"midday"
92,787,155,632,"weekday","breakfast","leisure","unknown","grocery",0,1,1,"morning"
92,788,156,632,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
92,789,157,632,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
92,791,159,632,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
92,792,160,632,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
92,794,162,632,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
92,795,163,632,"weekday","earlymorning","travelling","unknown","grocery",1,1,1,"morning"
92,796,164,632,"weekend","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
92,797,165,632,"weekend","beforelunch","unknown","warm","grocery",0,1,1,"midday"
92,798,166,632,"weekday","lunch","leisure","freezing","grocery",1,1,1,"midday"
92,799,167,632,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
92,802,170,632,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
92,803,171,632,"weekday","afternoon","working","hot","restaurant",0,1,1,"midday"
92,805,173,632,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
92,806,174,632,"weekday","afternoon","shopping","warm","grocery",0,1,1,"midday"
92,807,175,632,"weekday","morning","travelling","warm","grocery",1,1,1,"morning"
92,808,176,632,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
92,809,177,632,"weekday","night","travelling","hot","grocery",0,1,1,"night"
92,811,179,632,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
92,813,181,632,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
93,657,20,637,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
93,661,24,637,"weekend","beforelunch","unknown","cold","grocery",0,0,0,"midday"
93,662,25,637,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
93,677,40,637,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
93,678,41,637,"weekday","evening","unknown","cold","restaurant",0,0,0,"night"
93,681,44,637,"weekday","breakfast","shopping","unknown","restaurant",0,0,0,"morning"
93,686,49,637,"weekend","morning","travelling","freezing","restaurant",1,0,0,"morning"
93,687,50,637,"weekday","morning","morningrituals","freezing","grocery",0,0,0,"morning"
93,693,56,637,"weekend","dinner","travelling","cold","restaurant",0,0,0,"night"
93,697,60,637,"weekend","beforelunch","leisure","freezing","restaurant",0,1,0,"midday"
93,701,64,637,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
93,702,65,637,"weekday","afternoon","leisure","warm","grocery",1,1,0,"midday"
93,705,68,637,"weekend","lunch","leisure","freezing","grocery",0,1,0,"midday"
93,713,76,637,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
93,716,79,637,"weekend","unknown","morningrituals","warm","grocery",0,1,0,"unknown"
93,721,84,637,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
93,722,85,637,"weekday","night","travelling","unknown","grocery",0,1,0,"night"
93,724,87,637,"weekday","beforelunch","working","cold","grocery",1,1,0,"midday"
93,726,89,637,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
93,729,92,637,"weekend","dinner","working","cold","grocery",0,1,0,"night"
93,731,94,637,"weekend","lunch","shopping","unknown","grocery",0,1,0,"midday"
93,732,95,637,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
93,733,96,637,"weekday","dinner","shopping","cold","restaurant",0,1,0,"night"
93,734,97,637,"weekday","beforelunch","shopping","hot","restaurant",0,1,0,"midday"
93,737,100,637,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
93,739,102,637,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
93,744,107,637,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
93,745,108,637,"weekday","afternoon","workingout","freezing","restaurant",0,1,0,"midday"
93,749,112,637,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
93,751,114,637,"weekday","night","working","warm","restaurant",0,1,1,"night"
93,770,133,637,"weekend","lunch","travelling","hot","restaurant",1,1,1,"midday"
93,772,135,637,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
93,781,144,637,"weekend","unknown","travelling","freezing","restaurant",0,1,1,"unknown"
93,788,151,637,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
93,794,157,637,"weekend","night","leisure","unknown","grocery",1,1,1,"night"
93,803,166,637,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
93,806,169,637,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
93,807,170,637,"weekend","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
93,814,177,637,"weekday","unknown","unknown","unknown","grocery",0,1,1,"unknown"
94,654,4,650,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
94,757,107,650,"weekday","latenight","unknown","unknown","restaurant",0,1,0,"night"
94,765,115,650,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
95,659,0,659,"weekday","afternoon","shopping","cold","restaurant",1,0,0,"midday"
95,660,1,659,"weekend","lunch","unknown","unknown","grocery",0,0,0,"midday"
95,662,3,659,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
95,663,4,659,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
95,664,5,659,"weekend","lunch","morningrituals","unknown","restaurant",0,0,0,"midday"
95,665,6,659,"weekday","breakfast","shopping","cold","restaurant",0,0,0,"morning"
95,667,8,659,"weekday","dinner","shopping","unknown","restaurant",0,0,0,"night"
95,668,9,659,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
95,669,10,659,"weekday","lunch","working","cold","grocery",1,0,0,"midday"
95,670,11,659,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
95,672,13,659,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
95,673,14,659,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
95,674,15,659,"weekday","lunch","leisure","warm","grocery",1,0,0,"midday"
95,676,17,659,"weekday","dinner","leisure","cold","grocery",0,0,0,"night"
95,677,18,659,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
95,678,19,659,"weekend","beforelunch","travelling","cold","grocery",1,0,0,"midday"
95,680,21,659,"unknown","afternoon","travelling","cold","restaurant",0,0,0,"midday"
95,681,22,659,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
95,683,24,659,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
95,684,25,659,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
95,685,26,659,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
95,686,27,659,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
95,687,28,659,"unknown","evening","shopping","unknown","restaurant",0,0,0,"night"
95,688,29,659,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
95,689,30,659,"weekday","earlymorning","unknown","unknown","restaurant",0,0,0,"morning"
95,690,31,659,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
95,691,32,659,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
95,692,33,659,"weekday","beforelunch","working","unknown","grocery",0,0,0,"midday"
95,693,34,659,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
95,694,35,659,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
95,695,36,659,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
95,696,37,659,"weekday","night","travelling","cold","restaurant",0,0,0,"night"
95,697,38,659,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
95,698,39,659,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
95,699,40,659,"weekend","beforelunch","working","cold","restaurant",0,0,0,"midday"
95,700,41,659,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
95,701,42,659,"weekday","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
95,702,43,659,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
95,704,45,659,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
95,705,46,659,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
95,706,47,659,"unknown","afternoon","shopping","cold","restaurant",0,0,0,"midday"
95,707,48,659,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
95,708,49,659,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
95,710,51,659,"weekend","beforelunch","unknown","cold","grocery",0,0,0,"midday"
95,711,52,659,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
95,712,53,659,"weekday","unknown","travelling","warm","restaurant",0,0,0,"unknown"
95,713,54,659,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
95,714,55,659,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
95,716,57,659,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
95,719,60,659,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
95,720,61,659,"weekday","unknown","travelling","unknown","restaurant",0,1,0,"unknown"
95,722,63,659,"weekend","afternoon","unknown","freezing","grocery",1,1,0,"midday"
95,723,64,659,"weekend","lunch","travelling","warm","grocery",1,1,0,"midday"
95,726,67,659,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
95,727,68,659,"weekend","lunch","travelling","cold","restaurant",1,1,0,"midday"
95,728,69,659,"weekend","lunch","travelling","warm","restaurant",0,1,0,"midday"
95,729,70,659,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
95,730,71,659,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
95,733,74,659,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
95,735,76,659,"weekday","dinner","working","unknown","restaurant",0,1,0,"night"
95,736,77,659,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
95,737,78,659,"weekday","earlymorning","leisure","hot","grocery",0,1,0,"morning"
95,738,79,659,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
95,739,80,659,"weekend","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
95,741,82,659,"weekday","night","morningrituals","cold","grocery",0,1,0,"night"
95,742,83,659,"weekday","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
95,743,84,659,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
95,744,85,659,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
95,745,86,659,"weekday","night","shopping","hot","restaurant",1,1,0,"night"
95,747,88,659,"weekday","beforelunch","shopping","warm","grocery",1,1,0,"midday"
95,748,89,659,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
95,749,90,659,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
95,750,91,659,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
95,752,93,659,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
95,753,94,659,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
95,754,95,659,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
95,755,96,659,"weekend","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
95,756,97,659,"weekend","lunch","unknown","warm","restaurant",0,1,0,"midday"
95,758,99,659,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
95,759,100,659,"weekday","breakfast","working","cold","grocery",0,1,0,"morning"
95,760,101,659,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
95,765,106,659,"weekday","dinner","unknown","warm","restaurant",1,1,0,"night"
95,766,107,659,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
95,767,108,659,"weekend","lunch","travelling","warm","grocery",0,1,0,"midday"
95,768,109,659,"weekend","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
95,769,110,659,"weekday","morning","unknown","hot","restaurant",1,1,0,"morning"
95,770,111,659,"weekend","breakfast","unknown","warm","restaurant",0,1,0,"morning"
95,772,113,659,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
95,773,114,659,"weekday","morning","travelling","warm","grocery",0,1,1,"morning"
95,774,115,659,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
95,775,116,659,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
95,776,117,659,"weekday","night","travelling","unknown","restaurant",0,1,1,"night"
95,777,118,659,"weekday","beforelunch","leisure","freezing","grocery",1,1,1,"midday"
95,778,119,659,"weekend","afternoon","shopping","cold","restaurant",0,1,1,"midday"
95,779,120,659,"weekend","night","travelling","warm","grocery",1,1,1,"night"
95,780,121,659,"weekday","afternoon","unknown","unknown","restaurant",1,1,1,"midday"
95,781,122,659,"weekend","beforelunch","travelling","warm","grocery",0,1,1,"midday"
95,782,123,659,"weekday","unknown","travelling","cold","grocery",1,1,1,"unknown"
95,784,125,659,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
95,785,126,659,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
95,786,127,659,"weekday","afternoon","unknown","hot","restaurant",1,1,1,"midday"
95,787,128,659,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
95,788,129,659,"weekday","morning","unknown","unknown","restaurant",0,1,1,"morning"
95,789,130,659,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
95,790,131,659,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
95,791,132,659,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
95,792,133,659,"weekday","evening","travelling","hot","restaurant",0,1,1,"night"
95,793,134,659,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
95,794,135,659,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
95,795,136,659,"weekend","evening","unknown","cold","restaurant",0,1,1,"night"
95,796,137,659,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
95,797,138,659,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
95,798,139,659,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
95,799,140,659,"weekend","breakfast","shopping","unknown","grocery",1,1,1,"morning"
95,800,141,659,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
95,801,142,659,"weekday","night","shopping","cold","grocery",1,1,1,"night"
95,802,143,659,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
95,803,144,659,"weekday","evening","travelling","cold","grocery",0,1,1,"night"
95,804,145,659,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
95,805,146,659,"weekday","beforelunch","shopping","cold","restaurant",0,1,1,"midday"
95,806,147,659,"weekend","afternoon","leisure","unknown","restaurant",1,1,1,"midday"
95,807,148,659,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
95,808,149,659,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
95,809,150,659,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
95,810,151,659,"weekend","breakfast","travelling","cold","grocery",0,1,1,"morning"
95,811,152,659,"weekday","latenight","travelling","warm","restaurant",1,1,1,"night"
95,813,154,659,"weekday","night","travelling","warm","restaurant",0,1,1,"night"
95,814,155,659,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
95,815,156,659,"weekend","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
95,816,157,659,"weekend","dinner","leisure","freezing","grocery",0,1,1,"night"
95,818,159,659,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
95,819,160,659,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
95,821,162,659,"weekday","lunch","leisure","warm","restaurant",0,1,1,"midday"
95,822,163,659,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
95,824,165,659,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
95,825,166,659,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
95,826,167,659,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
95,827,168,659,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
95,831,172,659,"weekday","unknown","travelling","cold","grocery",1,1,1,"unknown"
95,832,173,659,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
95,833,174,659,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
95,834,175,659,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
95,835,176,659,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
95,836,177,659,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
95,838,179,659,"weekday","lunch","travelling","warm","grocery",1,1,1,"midday"
95,839,180,659,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
95,840,181,659,"weekend","lunch","leisure","cold","grocery",0,1,1,"midday"
95,841,182,659,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
95,842,183,659,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
96,665,1,664,"weekend","afternoon","unknown","warm","restaurant",0,0,0,"midday"
96,666,2,664,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
96,668,4,664,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
96,671,7,664,"weekday","breakfast","unknown","warm","restaurant",0,0,0,"morning"
96,673,9,664,"weekend","beforelunch","travelling","warm","grocery",1,0,0,"midday"
96,674,10,664,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
96,675,11,664,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
96,677,13,664,"weekday","lunch","morningrituals","cold","restaurant",1,0,0,"midday"
96,678,14,664,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
96,679,15,664,"weekday","lunch","morningrituals","cold","restaurant",0,0,0,"midday"
96,681,17,664,"weekday","earlymorning","travelling","unknown","grocery",0,0,0,"morning"
96,682,18,664,"weekday","breakfast","unknown","cold","grocery",1,0,0,"morning"
96,683,19,664,"weekend","breakfast","travelling","warm","restaurant",1,0,0,"morning"
96,684,20,664,"weekday","afternoon","working","unknown","restaurant",1,0,0,"midday"
96,685,21,664,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
96,686,22,664,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
96,687,23,664,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
96,689,25,664,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
96,690,26,664,"weekend","breakfast","travelling","unknown","grocery",0,0,0,"morning"
96,693,29,664,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
96,695,31,664,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
96,696,32,664,"weekday","lunch","working","unknown","restaurant",0,0,0,"midday"
96,698,34,664,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
96,701,37,664,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
96,702,38,664,"weekday","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
96,703,39,664,"weekday","afternoon","leisure","freezing","restaurant",1,0,0,"midday"
96,704,40,664,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
96,708,44,664,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
96,709,45,664,"weekday","lunch","social","cold","grocery",0,0,0,"midday"
96,711,47,664,"unknown","lunch","shopping","hot","grocery",0,0,0,"midday"
96,714,50,664,"weekday","lunch","travelling","hot","grocery",0,0,0,"midday"
96,718,54,664,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
96,719,55,664,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
96,721,57,664,"weekday","unknown","leisure","freezing","restaurant",1,1,0,"unknown"
96,722,58,664,"unknown","breakfast","unknown","cold","restaurant",0,1,0,"morning"
96,724,60,664,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
96,727,63,664,"weekend","beforelunch","working","cold","grocery",0,1,0,"midday"
96,728,64,664,"weekend","night","travelling","cold","restaurant",0,1,0,"night"
96,731,67,664,"weekday","lunch","morningrituals","cold","grocery",0,1,0,"midday"
96,732,68,664,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
96,733,69,664,"weekday","earlymorning","unknown","cold","grocery",0,1,0,"morning"
96,741,77,664,"weekday","afternoon","leisure","unknown","grocery",1,1,0,"midday"
96,742,78,664,"weekend","breakfast","workingout","unknown","grocery",1,1,0,"morning"
96,744,80,664,"weekday","breakfast","morningrituals","freezing","grocery",0,1,0,"morning"
96,745,81,664,"weekday","afternoon","leisure","warm","grocery",1,1,0,"midday"
96,746,82,664,"weekend","lunch","unknown","unknown","grocery",0,1,0,"midday"
96,747,83,664,"weekday","dinner","working","cold","grocery",0,1,0,"night"
96,749,85,664,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
96,751,87,664,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
96,752,88,664,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
96,756,92,664,"weekday","night","unknown","cold","grocery",1,1,0,"night"
96,759,95,664,"weekday","afternoon","shopping","cold","grocery",1,1,0,"midday"
96,761,97,664,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
96,762,98,664,"weekday","latenight","travelling","warm","grocery",0,1,0,"night"
96,765,101,664,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
96,766,102,664,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
96,767,103,664,"weekend","unknown","travelling","warm","restaurant",0,1,0,"unknown"
96,769,105,664,"weekday","dinner","travelling","warm","grocery",0,1,0,"night"
96,770,106,664,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
96,771,107,664,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
96,772,108,664,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
96,773,109,664,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
96,775,111,664,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
96,779,115,664,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
96,780,116,664,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
96,782,118,664,"weekday","morning","working","freezing","restaurant",0,1,1,"morning"
96,783,119,664,"weekend","lunch","leisure","hot","restaurant",0,1,1,"midday"
96,785,121,664,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
96,788,124,664,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
96,789,125,664,"weekday","lunch","working","freezing","grocery",1,1,1,"midday"
96,790,126,664,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
96,794,130,664,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
96,796,132,664,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
96,797,133,664,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
96,801,137,664,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
96,802,138,664,"weekday","morning","unknown","warm","grocery",1,1,1,"morning"
96,807,143,664,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
96,808,144,664,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
96,809,145,664,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
96,810,146,664,"weekday","dinner","unknown","unknown","restaurant",0,1,1,"night"
96,811,147,664,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
96,815,151,664,"weekday","breakfast","working","freezing","grocery",0,1,1,"morning"
96,816,152,664,"weekend","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
96,823,159,664,"weekend","lunch","leisure","unknown","restaurant",0,1,1,"midday"
96,824,160,664,"weekend","lunch","working","unknown","grocery",0,1,1,"midday"
96,828,164,664,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
96,832,168,664,"weekend","unknown","unknown","freezing","grocery",0,1,1,"unknown"
96,833,169,664,"weekday","breakfast","working","cold","restaurant",1,1,1,"morning"
96,834,170,664,"weekend","afternoon","shopping","cold","grocery",0,1,1,"midday"
96,837,173,664,"weekday","lunch","working","unknown","grocery",0,1,1,"midday"
96,838,174,664,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
96,840,176,664,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
96,841,177,664,"weekend","lunch","unknown","hot","restaurant",1,1,1,"midday"
96,842,178,664,"weekend","lunch","unknown","hot","restaurant",0,1,1,"midday"
96,843,179,664,"weekday","earlymorning","shopping","unknown","grocery",1,1,1,"morning"
96,846,182,664,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
97,671,0,671,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
97,672,1,671,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
97,673,2,671,"unknown","lunch","travelling","freezing","restaurant",0,0,0,"midday"
97,682,11,671,"weekday","evening","morningrituals","warm","grocery",1,0,0,"night"
97,688,17,671,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
97,691,20,671,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
97,697,26,671,"weekend","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
97,699,28,671,"weekday","lunch","unknown","hot","grocery",1,0,0,"midday"
97,703,32,671,"weekday","lunch","working","unknown","grocery",1,0,0,"midday"
97,711,40,671,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
97,713,42,671,"weekday","earlymorning","travelling","cold","restaurant",0,0,0,"morning"
97,718,47,671,"weekend","lunch","unknown","cold","restaurant",0,0,0,"midday"
97,724,53,671,"weekday","beforelunch","working","freezing","restaurant",0,0,0,"midday"
97,726,55,671,"weekday","earlymorning","morningrituals","warm","grocery",0,0,0,"morning"
97,729,58,671,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
97,731,60,671,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
97,737,66,671,"weekday","evening","travelling","cold","grocery",0,1,0,"night"
97,738,67,671,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
97,740,69,671,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
97,741,70,671,"weekend","beforelunch","unknown","warm","grocery",0,1,0,"midday"
97,744,73,671,"weekend","breakfast","travelling","warm","grocery",0,1,0,"morning"
97,745,74,671,"weekday","beforelunch","leisure","cold","restaurant",0,1,0,"midday"
97,748,77,671,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
97,757,86,671,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
97,758,87,671,"unknown","afternoon","shopping","freezing","grocery",1,1,0,"midday"
97,759,88,671,"unknown","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
97,760,89,671,"weekday","afternoon","unknown","cold","grocery",1,1,0,"midday"
97,761,90,671,"weekend","afternoon","leisure","freezing","grocery",1,1,0,"midday"
97,762,91,671,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
97,764,93,671,"weekday","breakfast","morningrituals","cold","grocery",0,1,0,"morning"
97,768,97,671,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
97,771,100,671,"weekday","beforelunch","working","warm","restaurant",0,1,0,"midday"
97,777,106,671,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
97,780,109,671,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
97,781,110,671,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
97,783,112,671,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
97,786,115,671,"weekend","morning","shopping","unknown","restaurant",1,1,1,"morning"
97,789,118,671,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
97,790,119,671,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
97,794,123,671,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
97,796,125,671,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
97,800,129,671,"weekday","beforelunch","leisure","cold","restaurant",1,1,1,"midday"
97,802,131,671,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
97,804,133,671,"weekend","night","working","freezing","grocery",0,1,1,"night"
97,805,134,671,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
97,806,135,671,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
97,812,141,671,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
97,813,142,671,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
97,815,144,671,"weekend","beforelunch","unknown","cold","grocery",0,1,1,"midday"
97,817,146,671,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
97,818,147,671,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
97,819,148,671,"weekday","evening","shopping","freezing","restaurant",1,1,1,"night"
97,820,149,671,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
97,825,154,671,"weekday","afternoon","working","warm","restaurant",1,1,1,"midday"
97,829,158,671,"weekend","breakfast","travelling","freezing","grocery",1,1,1,"morning"
97,830,159,671,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
97,833,162,671,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
97,834,163,671,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
97,838,167,671,"unknown","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
97,840,169,671,"weekend","lunch","working","freezing","restaurant",0,1,1,"midday"
97,845,174,671,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
97,847,176,671,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
97,849,178,671,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
98,673,0,673,"weekend","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
98,674,1,673,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
98,676,3,673,"weekday","lunch","working","warm","restaurant",1,0,0,"midday"
98,681,8,673,"weekday","lunch","leisure","hot","grocery",1,0,0,"midday"
98,682,9,673,"weekday","breakfast","working","unknown","restaurant",0,0,0,"morning"
98,684,11,673,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
98,685,12,673,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
98,688,15,673,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
98,690,17,673,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
98,692,19,673,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
98,694,21,673,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
98,695,22,673,"weekday","breakfast","leisure","freezing","grocery",1,0,0,"morning"
98,696,23,673,"weekend","lunch","unknown","warm","grocery",0,0,0,"midday"
98,697,24,673,"weekend","dinner","travelling","hot","grocery",1,0,0,"night"
98,698,25,673,"weekend","afternoon","leisure","cold","restaurant",1,0,0,"midday"
98,699,26,673,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
98,700,27,673,"weekday","dinner","leisure","unknown","grocery",0,0,0,"night"
98,701,28,673,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
98,702,29,673,"weekday","beforelunch","leisure","freezing","restaurant",1,0,0,"midday"
98,704,31,673,"weekday","dinner","leisure","freezing","grocery",0,0,0,"night"
98,706,33,673,"weekday","afternoon","morningrituals","freezing","grocery",0,0,0,"midday"
98,707,34,673,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
98,708,35,673,"weekday","dinner","unknown","hot","grocery",0,0,0,"night"
98,709,36,673,"weekend","afternoon","unknown","hot","grocery",1,0,0,"midday"
98,714,41,673,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
98,715,42,673,"weekday","morning","unknown","unknown","grocery",0,0,0,"morning"
98,716,43,673,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
98,718,45,673,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
98,720,47,673,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
98,723,50,673,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
98,724,51,673,"weekend","dinner","morningrituals","warm","grocery",0,0,0,"night"
98,727,54,673,"weekend","afternoon","working","unknown","grocery",0,0,0,"midday"
98,728,55,673,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
98,730,57,673,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
98,733,60,673,"weekday","lunch","morningrituals","freezing","grocery",0,1,0,"midday"
98,737,64,673,"weekday","morning","unknown","warm","grocery",1,1,0,"morning"
98,739,66,673,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
98,740,67,673,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
98,743,70,673,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
98,744,71,673,"weekday","latenight","morningrituals","freezing","restaurant",1,1,0,"night"
98,745,72,673,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
98,746,73,673,"weekday","unknown","travelling","cold","grocery",0,1,0,"unknown"
98,748,75,673,"weekend","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
98,754,81,673,"weekday","dinner","unknown","cold","restaurant",0,1,0,"night"
98,760,87,673,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
98,764,91,673,"weekday","earlymorning","working","freezing","grocery",0,1,0,"morning"
98,766,93,673,"weekday","breakfast","leisure","freezing","grocery",0,1,0,"morning"
98,768,95,673,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
98,769,96,673,"unknown","earlymorning","shopping","freezing","grocery",0,1,0,"morning"
98,771,98,673,"weekend","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
98,772,99,673,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
98,773,100,673,"weekday","night","working","warm","grocery",1,1,0,"night"
98,775,102,673,"weekday","unknown","travelling","cold","grocery",0,1,0,"unknown"
98,776,103,673,"weekday","afternoon","shopping","cold","grocery",1,1,0,"midday"
98,777,104,673,"weekend","lunch","travelling","warm","restaurant",0,1,0,"midday"
98,778,105,673,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
98,779,106,673,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
98,782,109,673,"weekday","morning","leisure","warm","restaurant",0,1,0,"morning"
98,783,110,673,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
98,785,112,673,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
98,786,113,673,"weekend","dinner","working","warm","restaurant",0,1,1,"night"
98,790,117,673,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
98,791,118,673,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
98,794,121,673,"weekday","breakfast","leisure","unknown","grocery",0,1,1,"morning"
98,799,126,673,"weekday","afternoon","working","hot","restaurant",0,1,1,"midday"
98,801,128,673,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
98,808,135,673,"weekday","lunch","unknown","hot","restaurant",1,1,1,"midday"
98,809,136,673,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
98,810,137,673,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
98,811,138,673,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
98,813,140,673,"weekend","afternoon","working","freezing","restaurant",0,1,1,"midday"
98,814,141,673,"weekday","beforelunch","morningrituals","cold","restaurant",0,1,1,"midday"
98,815,142,673,"weekend","morning","working","unknown","grocery",1,1,1,"morning"
98,816,143,673,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
98,817,144,673,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
98,818,145,673,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
98,824,151,673,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
98,826,153,673,"weekday","latenight","working","warm","grocery",0,1,1,"night"
98,828,155,673,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
98,831,158,673,"weekend","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
98,833,160,673,"weekday","lunch","leisure","warm","grocery",0,1,1,"midday"
98,834,161,673,"weekend","lunch","leisure","unknown","grocery",0,1,1,"midday"
98,836,163,673,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
98,838,165,673,"weekend","beforelunch","travelling","warm","grocery",1,1,1,"midday"
98,839,166,673,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
98,840,167,673,"weekend","beforelunch","unknown","cold","grocery",0,1,1,"midday"
98,841,168,673,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
98,842,169,673,"weekend","dinner","leisure","warm","restaurant",1,1,1,"night"
98,843,170,673,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
98,844,171,673,"weekend","afternoon","leisure","cold","grocery",0,1,1,"midday"
98,845,172,673,"weekday","afternoon","leisure","cold","restaurant",1,1,1,"midday"
98,846,173,673,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
98,848,175,673,"weekday","dinner","morningrituals","freezing","restaurant",1,1,1,"night"
98,851,178,673,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
98,852,179,673,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
98,854,181,673,"weekend","morning","leisure","cold","restaurant",0,1,1,"morning"
98,855,182,673,"weekday","lunch","shopping","unknown","restaurant",1,1,1,"midday"
99,686,0,686,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
99,709,23,686,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
99,727,41,686,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
99,729,43,686,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
99,752,66,686,"weekday","beforelunch","shopping","cold","restaurant",1,1,0,"midday"
99,777,91,686,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
99,788,102,686,"unknown","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
99,802,116,686,"weekend","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
99,843,157,686,"weekend","beforelunch","travelling","hot","grocery",1,1,1,"midday"
99,862,176,686,"weekend","lunch","working","unknown","grocery",1,1,1,"midday"
100,697,2,695,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
100,704,9,695,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
100,705,10,695,"weekday","morning","working","cold","restaurant",0,0,0,"morning"
100,714,19,695,"weekday","dinner","travelling","freezing","grocery",0,0,0,"night"
100,715,20,695,"weekday","afternoon","shopping","cold","grocery",1,0,0,"midday"
100,717,22,695,"weekend","breakfast","travelling","warm","restaurant",0,0,0,"morning"
100,719,24,695,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
100,720,25,695,"weekday","breakfast","unknown","cold","restaurant",1,0,0,"morning"
100,721,26,695,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
100,726,31,695,"weekday","afternoon","morningrituals","cold","grocery",0,0,0,"midday"
100,728,33,695,"weekend","beforelunch","shopping","freezing","grocery",1,0,0,"midday"
100,732,37,695,"weekend","afternoon","working","cold","restaurant",0,0,0,"midday"
100,733,38,695,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
100,734,39,695,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
100,735,40,695,"weekday","earlymorning","leisure","unknown","restaurant",0,0,0,"morning"
100,739,44,695,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
100,745,50,695,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
100,746,51,695,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
100,748,53,695,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
100,750,55,695,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
100,753,58,695,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
100,754,59,695,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
100,755,60,695,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
100,757,62,695,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
100,758,63,695,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
100,759,64,695,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
100,764,69,695,"weekday","breakfast","working","cold","restaurant",0,1,0,"morning"
100,768,73,695,"weekday","beforelunch","leisure","hot","restaurant",0,1,0,"midday"
100,772,77,695,"weekday","beforelunch","shopping","hot","grocery",0,1,0,"midday"
100,773,78,695,"weekday","lunch","unknown","cold","restaurant",1,1,0,"midday"
100,778,83,695,"weekday","lunch","working","hot","grocery",0,1,0,"midday"
100,784,89,695,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
100,790,95,695,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
100,791,96,695,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
100,793,98,695,"weekend","lunch","travelling","warm","restaurant",0,1,0,"midday"
100,796,101,695,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
100,807,112,695,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
100,810,115,695,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
100,811,116,695,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
100,816,121,695,"weekday","night","travelling","freezing","grocery",0,1,1,"night"
100,819,124,695,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
100,821,126,695,"weekday","night","travelling","hot","grocery",0,1,1,"night"
100,826,131,695,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
100,829,134,695,"weekday","beforelunch","leisure","cold","restaurant",0,1,1,"midday"
100,830,135,695,"weekend","afternoon","working","warm","restaurant",0,1,1,"midday"
100,831,136,695,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
100,833,138,695,"weekday","afternoon","workingout","cold","grocery",1,1,1,"midday"
100,834,139,695,"weekend","unknown","unknown","freezing","grocery",0,1,1,"unknown"
100,840,145,695,"weekday","morning","unknown","cold","grocery",1,1,1,"morning"
100,841,146,695,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
100,846,151,695,"weekend","night","travelling","cold","restaurant",0,1,1,"night"
100,848,153,695,"weekday","breakfast","working","unknown","restaurant",0,1,1,"morning"
100,849,154,695,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
100,855,160,695,"weekend","beforelunch","shopping","unknown","restaurant",0,1,1,"midday"
100,858,163,695,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
100,861,166,695,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
100,864,169,695,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
100,869,174,695,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
100,873,178,695,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
100,874,179,695,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"


==> anc/setting2_coefficients.csv <==
"pid","day","daysInStudy","day_zero","time_type","time_time","situation_major","weather_temperature","notification_type","engagement","S1","S2","time_time_simple"
1,3,3,0,"weekend","breakfast","leisure","hot","restaurant",0,0,0,"morning"
1,95,95,0,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
1,101,101,0,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
2,40,35,5,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
2,59,54,5,"weekday","beforelunch","morningrituals","cold","restaurant",0,0,0,"midday"
2,64,59,5,"weekend","lunch","leisure","cold","restaurant",0,1,0,"midday"
2,79,74,5,"weekday","night","shopping","cold","restaurant",0,1,0,"night"
2,85,80,5,"weekend","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
2,111,106,5,"weekday","unknown","unknown","cold","restaurant",1,1,0,"unknown"
2,120,115,5,"weekend","morning","leisure","cold","restaurant",1,1,1,"morning"
2,124,119,5,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
2,138,133,5,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
2,148,143,5,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
2,151,146,5,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
2,152,147,5,"weekday","latenight","travelling","cold","restaurant",1,1,1,"night"
2,169,164,5,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
3,18,2,16,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
3,20,4,16,"weekend","breakfast","travelling","cold","grocery",1,0,0,"morning"
3,23,7,16,"weekend","breakfast","leisure","unknown","grocery",1,0,0,"morning"
3,32,16,16,"weekend","afternoon","working","cold","grocery",0,0,0,"midday"
3,34,18,16,"weekend","night","leisure","warm","restaurant",0,0,0,"night"
3,37,21,16,"weekday","lunch","shopping","cold","restaurant",0,0,0,"midday"
3,38,22,16,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
3,39,23,16,"weekday","earlymorning","leisure","unknown","restaurant",0,0,0,"morning"
3,48,32,16,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
3,59,43,16,"weekend","lunch","leisure","cold","grocery",0,0,0,"midday"
3,60,44,16,"weekday","beforelunch","unknown","hot","grocery",0,0,0,"midday"
3,61,45,16,"weekend","breakfast","unknown","unknown","grocery",1,0,0,"morning"
3,63,47,16,"weekday","afternoon","unknown","unknown","grocery",0,0,0,"midday"
3,69,53,16,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
3,79,63,16,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
3,81,65,16,"weekend","afternoon","working","unknown","grocery",1,1,0,"midday"
3,90,74,16,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
3,92,76,16,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
3,94,78,16,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
3,96,80,16,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
3,100,84,16,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
3,104,88,16,"weekday","breakfast","leisure","unknown","grocery",1,1,0,"morning"
3,105,89,16,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
3,109,93,16,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
3,116,100,16,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
3,117,101,16,"weekday","breakfast","travelling","hot","restaurant",0,1,0,"morning"
3,118,102,16,"weekday","earlymorning","travelling","cold","grocery",1,1,0,"morning"
3,119,103,16,"weekday","afternoon","travelling","hot","grocery",1,1,0,"midday"
3,120,104,16,"weekday","beforelunch","travelling","hot","grocery",1,1,0,"midday"
3,121,105,16,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
3,122,106,16,"weekend","afternoon","working","hot","restaurant",1,1,0,"midday"
3,123,107,16,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
3,129,113,16,"weekday","beforelunch","leisure","hot","grocery",0,1,1,"midday"
3,132,116,16,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
3,137,121,16,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
3,141,125,16,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
3,144,128,16,"weekday","afternoon","travelling","hot","restaurant",1,1,1,"midday"
3,147,131,16,"weekday","morning","unknown","freezing","grocery",1,1,1,"morning"
3,158,142,16,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
3,162,146,16,"weekday","evening","travelling","unknown","grocery",0,1,1,"night"
3,164,148,16,"weekend","lunch","travelling","hot","grocery",1,1,1,"midday"
3,165,149,16,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
3,166,150,16,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
3,168,152,16,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
3,175,159,16,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
3,178,162,16,"weekend","afternoon","unknown","warm","restaurant",1,1,1,"midday"
3,183,167,16,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
3,187,171,16,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
3,189,173,16,"weekday","breakfast","morningrituals","cold","grocery",0,1,1,"morning"
3,192,176,16,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
3,194,178,16,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
3,195,179,16,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
4,48,27,21,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
4,67,46,21,"weekend","breakfast","working","cold","restaurant",1,0,0,"morning"
4,78,57,21,"weekend","beforelunch","travelling","hot","grocery",0,1,0,"midday"
4,91,70,21,"weekday","latenight","working","freezing","restaurant",1,1,0,"night"
4,104,83,21,"weekday","night","unknown","freezing","grocery",0,1,0,"night"
4,113,92,21,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
4,142,121,21,"weekday","lunch","leisure","warm","grocery",1,1,1,"midday"
4,174,153,21,"weekday","morning","travelling","hot","grocery",1,1,1,"morning"
4,181,160,21,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
4,188,167,21,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
5,32,3,29,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
5,36,7,29,"weekend","earlymorning","travelling","cold","grocery",1,0,0,"morning"
5,40,11,29,"weekday","morning","unknown","cold","restaurant",0,0,0,"morning"
5,44,15,29,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
5,46,17,29,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
5,51,22,29,"weekend","afternoon","leisure","freezing","grocery",0,0,0,"midday"
5,54,25,29,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
5,58,29,29,"weekday","lunch","working","hot","restaurant",1,0,0,"midday"
5,60,31,29,"weekend","dinner","travelling","cold","grocery",0,0,0,"night"
5,62,33,29,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
5,78,49,29,"weekday","dinner","working","cold","restaurant",0,0,0,"night"
5,79,50,29,"weekday","breakfast","working","warm","grocery",1,0,0,"morning"
5,87,58,29,"weekday","morning","leisure","cold","restaurant",1,1,0,"morning"
5,92,63,29,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
5,93,64,29,"weekend","beforelunch","unknown","hot","restaurant",0,1,0,"midday"
5,96,67,29,"weekend","breakfast","leisure","unknown","restaurant",0,1,0,"morning"
5,97,68,29,"weekend","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
5,98,69,29,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
5,104,75,29,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
5,108,79,29,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
5,115,86,29,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
5,117,88,29,"weekday","unknown","leisure","cold","grocery",0,1,0,"unknown"
5,118,89,29,"weekend","breakfast","travelling","cold","restaurant",0,1,0,"morning"
5,119,90,29,"weekday","unknown","working","cold","grocery",0,1,0,"unknown"
5,124,95,29,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
5,130,101,29,"weekend","morning","working","freezing","grocery",0,1,0,"morning"
5,136,107,29,"weekday","morning","morningrituals","hot","restaurant",1,1,0,"morning"
5,139,110,29,"weekend","unknown","travelling","freezing","restaurant",0,1,0,"unknown"
5,145,116,29,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
5,147,118,29,"weekday","lunch","leisure","unknown","grocery",0,1,1,"midday"
5,150,121,29,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
5,152,123,29,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
5,154,125,29,"weekend","lunch","unknown","cold","restaurant",1,1,1,"midday"
5,157,128,29,"weekday","unknown","travelling","cold","restaurant",1,1,1,"unknown"
5,158,129,29,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
5,162,133,29,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
5,163,134,29,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
5,167,138,29,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
5,169,140,29,"weekend","lunch","working","unknown","restaurant",0,1,1,"midday"
5,174,145,29,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
5,179,150,29,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
5,186,157,29,"weekday","breakfast","travelling","freezing","restaurant",1,1,1,"morning"
5,190,161,29,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
5,192,163,29,"weekday","morning","unknown","freezing","grocery",0,1,1,"morning"
5,194,165,29,"weekday","latenight","shopping","warm","restaurant",0,1,1,"night"
5,196,167,29,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
5,197,168,29,"weekday","night","unknown","warm","grocery",1,1,1,"night"
5,201,172,29,"weekday","earlymorning","working","warm","restaurant",1,1,1,"morning"
5,204,175,29,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
5,205,176,29,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
5,209,180,29,"weekday","lunch","leisure","freezing","restaurant",0,1,1,"midday"
5,210,181,29,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
6,36,0,36,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
6,37,1,36,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
6,38,2,36,"weekday","beforelunch","morningrituals","hot","restaurant",1,0,0,"midday"
6,41,5,36,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
6,42,6,36,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
6,44,8,36,"weekday","afternoon","working","warm","grocery",0,0,0,"midday"
6,46,10,36,"weekday","night","working","cold","grocery",0,0,0,"night"
6,48,12,36,"weekday","lunch","unknown","warm","restaurant",0,0,0,"midday"
6,54,18,36,"weekday","lunch","unknown","freezing","restaurant",1,0,0,"midday"
6,55,19,36,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
6,56,20,36,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
6,58,22,36,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
6,59,23,36,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
6,61,25,36,"weekend","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
6,63,27,36,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
6,65,29,36,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
6,67,31,36,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
6,68,32,36,"weekday","lunch","leisure","freezing","grocery",1,0,0,"midday"
6,70,34,36,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
6,71,35,36,"weekday","beforelunch","shopping","hot","grocery",0,0,0,"midday"
6,72,36,36,"unknown","afternoon","travelling","cold","restaurant",0,0,0,"midday"
6,76,40,36,"weekday","afternoon","shopping","warm","grocery",0,0,0,"midday"
6,77,41,36,"weekend","breakfast","working","cold","restaurant",1,0,0,"morning"
6,78,42,36,"weekday","night","travelling","cold","restaurant",0,0,0,"night"
6,81,45,36,"weekday","afternoon","shopping","cold","restaurant",1,0,0,"midday"
6,82,46,36,"weekday","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
6,84,48,36,"weekday","afternoon","shopping","unknown","restaurant",0,0,0,"midday"
6,85,49,36,"weekday","dinner","leisure","unknown","grocery",0,0,0,"night"
6,86,50,36,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
6,87,51,36,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
6,89,53,36,"weekday","afternoon","leisure","hot","grocery",0,0,0,"midday"
6,91,55,36,"weekend","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
6,92,56,36,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
6,93,57,36,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
6,94,58,36,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
6,99,63,36,"weekend","unknown","travelling","freezing","restaurant",1,1,0,"unknown"
6,100,64,36,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
6,101,65,36,"weekend","afternoon","travelling","hot","restaurant",1,1,0,"midday"
6,102,66,36,"unknown","afternoon","travelling","freezing","grocery",0,1,0,"midday"
6,105,69,36,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
6,106,70,36,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
6,108,72,36,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
6,110,74,36,"weekday","unknown","travelling","cold","grocery",0,1,0,"unknown"
6,111,75,36,"weekday","beforelunch","working","warm","restaurant",0,1,0,"midday"
6,113,77,36,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
6,116,80,36,"weekday","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
6,119,83,36,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
6,122,86,36,"weekend","breakfast","shopping","freezing","grocery",0,1,0,"morning"
6,125,89,36,"weekday","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
6,126,90,36,"weekday","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
6,127,91,36,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
6,130,94,36,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
6,134,98,36,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
6,135,99,36,"weekday","night","travelling","warm","grocery",1,1,0,"night"
6,137,101,36,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
6,138,102,36,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
6,139,103,36,"weekend","lunch","shopping","hot","restaurant",1,1,0,"midday"
6,140,104,36,"weekday","afternoon","shopping","freezing","restaurant",1,1,0,"midday"
6,141,105,36,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
6,142,106,36,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
6,144,108,36,"weekday","breakfast","leisure","freezing","restaurant",1,1,0,"morning"
6,145,109,36,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
6,147,111,36,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
6,150,114,36,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
6,152,116,36,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
6,153,117,36,"weekday","morning","housework","warm","restaurant",0,1,1,"morning"
6,154,118,36,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
6,155,119,36,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
6,156,120,36,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
6,160,124,36,"weekday","lunch","shopping","unknown","grocery",1,1,1,"midday"
6,161,125,36,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
6,165,129,36,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
6,166,130,36,"weekday","morning","working","unknown","restaurant",1,1,1,"morning"
6,169,133,36,"weekend","beforelunch","travelling","cold","grocery",1,1,1,"midday"
6,172,136,36,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
6,174,138,36,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
6,175,139,36,"weekday","breakfast","leisure","warm","restaurant",0,1,1,"morning"
6,176,140,36,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
6,178,142,36,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
6,179,143,36,"unknown","lunch","travelling","unknown","restaurant",0,1,1,"midday"
6,180,144,36,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
6,181,145,36,"weekend","afternoon","leisure","freezing","grocery",0,1,1,"midday"
6,182,146,36,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
6,184,148,36,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
6,186,150,36,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
6,188,152,36,"weekday","dinner","travelling","warm","grocery",0,1,1,"night"
6,191,155,36,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
6,193,157,36,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
6,194,158,36,"weekday","beforelunch","shopping","unknown","grocery",1,1,1,"midday"
6,196,160,36,"weekday","dinner","travelling","freezing","grocery",0,1,1,"night"
6,197,161,36,"weekend","lunch","morningrituals","unknown","grocery",1,1,1,"midday"
6,199,163,36,"weekday","beforelunch","working","warm","grocery",1,1,1,"midday"
6,201,165,36,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
6,202,166,36,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
6,203,167,36,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
6,204,168,36,"weekend","beforelunch","working","freezing","restaurant",0,1,1,"midday"
6,205,169,36,"weekend","beforelunch","leisure","warm","restaurant",0,1,1,"midday"
6,206,170,36,"weekday","morning","travelling","hot","restaurant",1,1,1,"morning"
6,207,171,36,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
6,209,173,36,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
6,210,174,36,"weekday","afternoon","shopping","cold","grocery",1,1,1,"midday"
6,211,175,36,"weekday","evening","morningrituals","unknown","restaurant",0,1,1,"night"
6,214,178,36,"weekday","afternoon","working","freezing","restaurant",0,1,1,"midday"
6,215,179,36,"weekday","afternoon","shopping","cold","restaurant",1,1,1,"midday"
6,216,180,36,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
6,217,181,36,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
6,219,183,36,"weekday","morning","leisure","cold","restaurant",1,1,1,"morning"
7,52,5,47,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
7,61,14,47,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
7,63,16,47,"weekend","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
7,78,31,47,"weekday","beforelunch","working","cold","restaurant",0,0,0,"midday"
7,79,32,47,"weekday","night","travelling","freezing","restaurant",0,0,0,"night"
7,93,46,47,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
7,94,47,47,"weekday","afternoon","morningrituals","hot","restaurant",1,0,0,"midday"
7,109,62,47,"weekend","unknown","leisure","cold","restaurant",0,1,0,"unknown"
7,111,64,47,"weekday","afternoon","leisure","warm","restaurant",1,1,0,"midday"
7,113,66,47,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
7,114,67,47,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
7,119,72,47,"weekday","breakfast","leisure","warm","grocery",0,1,0,"morning"
7,131,84,47,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
7,143,96,47,"weekday","lunch","working","warm","grocery",1,1,0,"midday"
7,149,102,47,"weekday","afternoon","shopping","warm","grocery",1,1,0,"midday"
7,163,116,47,"weekday","earlymorning","unknown","cold","grocery",0,1,1,"morning"
7,164,117,47,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
7,166,119,47,"weekend","lunch","travelling","hot","restaurant",0,1,1,"midday"
7,169,122,47,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
7,173,126,47,"weekday","lunch","leisure","warm","grocery",1,1,1,"midday"
7,181,134,47,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
7,183,136,47,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
7,197,150,47,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
7,225,178,47,"weekday","dinner","shopping","cold","grocery",0,1,1,"night"
7,227,180,47,"weekday","afternoon","shopping","unknown","grocery",1,1,1,"midday"
8,51,1,50,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
8,53,3,50,"weekday","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
8,55,5,50,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
8,56,6,50,"weekend","dinner","travelling","cold","restaurant",0,0,0,"night"
8,58,8,50,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
8,59,9,50,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
8,60,10,50,"weekday","afternoon","unknown","warm","grocery",1,0,0,"midday"
8,61,11,50,"weekday","latenight","unknown","warm","restaurant",1,0,0,"night"
8,66,16,50,"weekday","afternoon","unknown","unknown","restaurant",1,0,0,"midday"
8,68,18,50,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
8,69,19,50,"weekday","beforelunch","working","cold","grocery",1,0,0,"midday"
8,70,20,50,"weekend","breakfast","leisure","freezing","restaurant",0,0,0,"morning"
8,71,21,50,"weekday","afternoon","travelling","hot","grocery",1,0,0,"midday"
8,76,26,50,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
8,77,27,50,"weekday","night","travelling","unknown","grocery",0,0,0,"night"
8,79,29,50,"weekend","morning","travelling","warm","restaurant",1,0,0,"morning"
8,80,30,50,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
8,82,32,50,"weekday","afternoon","leisure","warm","grocery",1,0,0,"midday"
8,83,33,50,"weekday","evening","travelling","freezing","restaurant",0,0,0,"night"
8,84,34,50,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
8,86,36,50,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
8,87,37,50,"weekday","lunch","leisure","hot","grocery",0,0,0,"midday"
8,91,41,50,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
8,92,42,50,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
8,93,43,50,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
8,98,48,50,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
8,101,51,50,"weekday","morning","shopping","unknown","restaurant",0,0,0,"morning"
8,102,52,50,"weekday","beforelunch","working","cold","grocery",1,0,0,"midday"
8,103,53,50,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
8,104,54,50,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
8,105,55,50,"weekday","breakfast","unknown","warm","grocery",0,0,0,"morning"
8,107,57,50,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
8,109,59,50,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
8,110,60,50,"weekend","unknown","unknown","hot","restaurant",0,1,0,"unknown"
8,111,61,50,"weekday","lunch","unknown","unknown","grocery",1,1,0,"midday"
8,115,65,50,"weekday","breakfast","leisure","hot","grocery",1,1,0,"morning"
8,117,67,50,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
8,120,70,50,"weekday","breakfast","working","freezing","grocery",1,1,0,"morning"
8,121,71,50,"weekday","dinner","travelling","hot","restaurant",1,1,0,"night"
8,124,74,50,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
8,125,75,50,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
8,126,76,50,"weekday","unknown","travelling","unknown","grocery",1,1,0,"unknown"
8,127,77,50,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
8,128,78,50,"weekend","lunch","travelling","warm","grocery",1,1,0,"midday"
8,130,80,50,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
8,133,83,50,"weekday","dinner","unknown","cold","restaurant",0,1,0,"night"
8,138,88,50,"weekend","lunch","travelling","warm","restaurant",0,1,0,"midday"
8,139,89,50,"weekday","earlymorning","working","cold","grocery",1,1,0,"morning"
8,140,90,50,"weekday","morning","shopping","freezing","grocery",0,1,0,"morning"
8,141,91,50,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
8,145,95,50,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
8,148,98,50,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
8,149,99,50,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
8,150,100,50,"unknown","breakfast","working","hot","restaurant",0,1,0,"morning"
8,152,102,50,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
8,153,103,50,"weekend","afternoon","shopping","cold","restaurant",0,1,0,"midday"
8,157,107,50,"weekday","earlymorning","travelling","cold","grocery",0,1,0,"morning"
8,158,108,50,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
8,159,109,50,"weekend","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
8,160,110,50,"weekday","morning","working","freezing","grocery",0,1,0,"morning"
8,162,112,50,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
8,163,113,50,"weekday","lunch","housework","unknown","grocery",0,1,1,"midday"
8,164,114,50,"weekday","unknown","working","freezing","restaurant",0,1,1,"unknown"
8,166,116,50,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
8,167,117,50,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
8,168,118,50,"weekday","lunch","shopping","hot","restaurant",0,1,1,"midday"
8,169,119,50,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
8,171,121,50,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
8,172,122,50,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
8,173,123,50,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
8,174,124,50,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
8,177,127,50,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
8,178,128,50,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
8,179,129,50,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
8,180,130,50,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
8,181,131,50,"weekend","beforelunch","working","cold","grocery",0,1,1,"midday"
8,183,133,50,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
8,186,136,50,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
8,187,137,50,"weekend","lunch","travelling","unknown","restaurant",1,1,1,"midday"
8,188,138,50,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
8,190,140,50,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
8,191,141,50,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
8,192,142,50,"weekday","unknown","travelling","cold","grocery",0,1,1,"unknown"
8,193,143,50,"unknown","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
8,194,144,50,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
8,196,146,50,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
8,199,149,50,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
8,200,150,50,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
8,201,151,50,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
8,202,152,50,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
8,204,154,50,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
8,205,155,50,"weekday","latenight","travelling","cold","restaurant",0,1,1,"night"
8,206,156,50,"weekday","lunch","leisure","freezing","restaurant",0,1,1,"midday"
8,207,157,50,"weekday","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
8,208,158,50,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
8,209,159,50,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
8,210,160,50,"weekend","dinner","travelling","freezing","grocery",1,1,1,"night"
8,211,161,50,"weekday","afternoon","leisure","unknown","grocery",0,1,1,"midday"
8,212,162,50,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
8,214,164,50,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
8,215,165,50,"weekend","lunch","leisure","unknown","restaurant",0,1,1,"midday"
8,216,166,50,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
8,218,168,50,"weekday","lunch","leisure","freezing","restaurant",1,1,1,"midday"
8,220,170,50,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
8,224,174,50,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
8,225,175,50,"weekday","afternoon","shopping","freezing","restaurant",1,1,1,"midday"
8,226,176,50,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
8,227,177,50,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
8,229,179,50,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
8,231,181,50,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
8,232,182,50,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
8,233,183,50,"unknown","morning","shopping","cold","restaurant",0,1,1,"morning"
9,62,3,59,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
9,64,5,59,"weekend","breakfast","travelling","warm","grocery",0,0,0,"morning"
9,66,7,59,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
9,68,9,59,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
9,71,12,59,"weekend","afternoon","unknown","warm","restaurant",1,0,0,"midday"
9,96,37,59,"weekend","afternoon","working","warm","grocery",0,0,0,"midday"
9,98,39,59,"weekend","dinner","travelling","unknown","grocery",1,0,0,"night"
9,105,46,59,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
9,114,55,59,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
9,116,57,59,"weekend","breakfast","travelling","hot","restaurant",1,1,0,"morning"
9,117,58,59,"weekday","breakfast","shopping","freezing","restaurant",0,1,0,"morning"
9,124,65,59,"weekday","morning","unknown","cold","grocery",0,1,0,"morning"
9,126,67,59,"weekday","afternoon","unknown","hot","restaurant",0,1,0,"midday"
9,129,70,59,"weekday","afternoon","leisure","hot","grocery",1,1,0,"midday"
9,136,77,59,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
9,140,81,59,"weekend","afternoon","leisure","freezing","restaurant",1,1,0,"midday"
9,143,84,59,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
9,147,88,59,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
9,148,89,59,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
9,149,90,59,"weekday","beforelunch","unknown","hot","restaurant",0,1,0,"midday"
9,156,97,59,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
9,159,100,59,"weekday","night","morningrituals","freezing","grocery",0,1,0,"night"
9,166,107,59,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
9,169,110,59,"weekday","dinner","morningrituals","freezing","grocery",0,1,0,"night"
9,170,111,59,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
9,172,113,59,"weekday","lunch","working","warm","grocery",0,1,1,"midday"
9,174,115,59,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
9,183,124,59,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
9,184,125,59,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
9,188,129,59,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
9,191,132,59,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
9,197,138,59,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
9,201,142,59,"weekday","lunch","shopping","freezing","restaurant",1,1,1,"midday"
9,203,144,59,"weekend","beforelunch","working","hot","grocery",1,1,1,"midday"
9,208,149,59,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
9,214,155,59,"weekday","morning","workingout","cold","grocery",0,1,1,"morning"
9,219,160,59,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
9,223,164,59,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
9,224,165,59,"weekday","breakfast","unknown","freezing","grocery",1,1,1,"morning"
9,227,168,59,"weekday","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
9,228,169,59,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
9,229,170,59,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
9,234,175,59,"weekend","unknown","travelling","warm","grocery",1,1,1,"unknown"
9,236,177,59,"weekend","beforelunch","unknown","hot","restaurant",1,1,1,"midday"
9,238,179,59,"weekend","breakfast","leisure","cold","grocery",0,1,1,"morning"
10,62,1,61,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
10,65,4,61,"weekday","breakfast","travelling","warm","restaurant",1,0,0,"morning"
10,66,5,61,"weekday","lunch","morningrituals","freezing","restaurant",0,0,0,"midday"
10,69,8,61,"weekday","lunch","travelling","hot","grocery",0,0,0,"midday"
10,70,9,61,"weekend","afternoon","unknown","cold","grocery",1,0,0,"midday"
10,74,13,61,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
10,78,17,61,"weekday","morning","unknown","unknown","restaurant",1,0,0,"morning"
10,79,18,61,"weekday","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
10,80,19,61,"weekend","afternoon","shopping","freezing","grocery",0,0,0,"midday"
10,83,22,61,"weekend","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
10,85,24,61,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
10,89,28,61,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
10,93,32,61,"weekday","lunch","working","hot","grocery",0,0,0,"midday"
10,94,33,61,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
10,99,38,61,"weekday","beforelunch","leisure","warm","grocery",0,0,0,"midday"
10,101,40,61,"weekend","breakfast","shopping","cold","grocery",0,0,0,"morning"
10,109,48,61,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
10,110,49,61,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
10,115,54,61,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
10,119,58,61,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
10,120,59,61,"weekend","beforelunch","travelling","warm","grocery",1,1,0,"midday"
10,121,60,61,"weekday","afternoon","unknown","freezing","restaurant",1,1,0,"midday"
10,122,61,61,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
10,126,65,61,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
10,129,68,61,"weekday","morning","shopping","freezing","grocery",0,1,0,"morning"
10,131,70,61,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
10,132,71,61,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
10,141,80,61,"weekday","afternoon","unknown","warm","grocery",0,1,0,"midday"
10,142,81,61,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
10,144,83,61,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
10,145,84,61,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
10,146,85,61,"weekday","morning","unknown","cold","grocery",0,1,0,"morning"
10,147,86,61,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
10,149,88,61,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
10,153,92,61,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
10,157,96,61,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
10,163,102,61,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
10,164,103,61,"weekday","breakfast","working","cold","restaurant",1,1,0,"morning"
10,167,106,61,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
10,171,110,61,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
10,172,111,61,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
10,174,113,61,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
10,176,115,61,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
10,179,118,61,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
10,180,119,61,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
10,181,120,61,"weekend","dinner","unknown","cold","grocery",0,1,1,"night"
10,182,121,61,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
10,183,122,61,"weekday","breakfast","travelling","freezing","restaurant",1,1,1,"morning"
10,190,129,61,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
10,192,131,61,"weekend","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
10,196,135,61,"weekday","lunch","shopping","warm","grocery",0,1,1,"midday"
10,203,142,61,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
10,204,143,61,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
10,210,149,61,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
10,216,155,61,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
10,218,157,61,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
10,222,161,61,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
10,228,167,61,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
10,229,168,61,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
10,240,179,61,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
11,67,0,67,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
11,71,4,67,"weekend","beforelunch","workingout","freezing","grocery",0,0,0,"midday"
11,76,9,67,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
11,82,15,67,"weekend","dinner","working","unknown","restaurant",0,0,0,"night"
11,99,32,67,"weekday","lunch","leisure","freezing","restaurant",0,0,0,"midday"
11,106,39,67,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
11,111,44,67,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
11,112,45,67,"weekday","dinner","travelling","cold","restaurant",0,0,0,"night"
11,115,48,67,"weekend","breakfast","shopping","cold","grocery",1,0,0,"morning"
11,118,51,67,"weekday","beforelunch","unknown","freezing","grocery",0,0,0,"midday"
11,122,55,67,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
11,123,56,67,"weekday","earlymorning","shopping","cold","restaurant",1,0,0,"morning"
11,124,57,67,"weekend","beforelunch","working","cold","restaurant",0,1,0,"midday"
11,125,58,67,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
11,126,59,67,"weekend","lunch","unknown","warm","restaurant",0,1,0,"midday"
11,137,70,67,"weekday","evening","travelling","unknown","restaurant",0,1,0,"night"
11,138,71,67,"weekday","unknown","leisure","warm","restaurant",0,1,0,"unknown"
11,142,75,67,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
11,144,77,67,"weekday","afternoon","leisure","unknown","grocery",1,1,0,"midday"
11,146,79,67,"weekday","dinner","travelling","freezing","restaurant",1,1,0,"night"
11,147,80,67,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
11,151,84,67,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
11,154,87,67,"weekday","lunch","workingout","hot","restaurant",1,1,0,"midday"
11,155,88,67,"weekday","lunch","shopping","cold","restaurant",0,1,0,"midday"
11,158,91,67,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
11,160,93,67,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
11,161,94,67,"weekday","night","travelling","unknown","restaurant",0,1,0,"night"
11,165,98,67,"weekday","night","travelling","cold","restaurant",1,1,0,"night"
11,167,100,67,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
11,168,101,67,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
11,170,103,67,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
11,175,108,67,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
11,184,117,67,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
11,185,118,67,"weekday","lunch","unknown","hot","restaurant",0,1,1,"midday"
11,186,119,67,"weekday","beforelunch","leisure","freezing","restaurant",1,1,1,"midday"
11,193,126,67,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
11,197,130,67,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
11,199,132,67,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
11,204,137,67,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
11,208,141,67,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
11,210,143,67,"weekday","beforelunch","unknown","unknown","restaurant",1,1,1,"midday"
11,213,146,67,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
11,214,147,67,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
11,215,148,67,"weekend","lunch","unknown","unknown","restaurant",0,1,1,"midday"
11,216,149,67,"weekday","morning","social","cold","restaurant",0,1,1,"morning"
11,220,153,67,"weekday","beforelunch","shopping","freezing","restaurant",1,1,1,"midday"
11,224,157,67,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
11,227,160,67,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
11,231,164,67,"weekday","afternoon","leisure","hot","restaurant",0,1,1,"midday"
11,232,165,67,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
11,236,169,67,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
11,239,172,67,"weekday","afternoon","shopping","hot","grocery",1,1,1,"midday"
11,240,173,67,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
11,241,174,67,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
11,247,180,67,"weekday","breakfast","working","warm","restaurant",1,1,1,"morning"
11,248,181,67,"weekday","lunch","unknown","unknown","restaurant",1,1,1,"midday"
12,69,1,68,"weekend","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
12,74,6,68,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
12,75,7,68,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
12,76,8,68,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
12,77,9,68,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
12,78,10,68,"weekday","morning","shopping","cold","restaurant",0,0,0,"morning"
12,85,17,68,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
12,87,19,68,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
12,97,29,68,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
12,98,30,68,"weekend","night","leisure","unknown","restaurant",0,0,0,"night"
12,100,32,68,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
12,103,35,68,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
12,108,40,68,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
12,110,42,68,"weekday","evening","travelling","freezing","grocery",1,0,0,"night"
12,114,46,68,"weekend","night","working","warm","restaurant",1,0,0,"night"
12,118,50,68,"weekend","morning","unknown","unknown","grocery",0,0,0,"morning"
12,120,52,68,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
12,123,55,68,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
12,124,56,68,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
12,125,57,68,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
12,126,58,68,"weekday","lunch","leisure","freezing","grocery",1,1,0,"midday"
12,128,60,68,"weekend","lunch","unknown","cold","grocery",0,1,0,"midday"
12,129,61,68,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
12,132,64,68,"weekend","lunch","shopping","cold","grocery",0,1,0,"midday"
12,134,66,68,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
12,137,69,68,"weekend","lunch","travelling","cold","restaurant",1,1,0,"midday"
12,140,72,68,"weekend","lunch","working","cold","restaurant",0,1,0,"midday"
12,143,75,68,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
12,145,77,68,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
12,148,80,68,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
12,151,83,68,"weekend","beforelunch","leisure","freezing","restaurant",1,1,0,"midday"
12,156,88,68,"weekday","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
12,160,92,68,"weekend","morning","travelling","unknown","restaurant",1,1,0,"morning"
12,164,96,68,"weekday","afternoon","shopping","unknown","grocery",1,1,0,"midday"
12,167,99,68,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
12,169,101,68,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
12,170,102,68,"weekend","lunch","working","cold","grocery",0,1,0,"midday"
12,171,103,68,"weekday","dinner","travelling","unknown","grocery",0,1,0,"night"
12,174,106,68,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
12,175,107,68,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
12,177,109,68,"weekend","breakfast","travelling","cold","grocery",0,1,0,"morning"
12,178,110,68,"weekend","afternoon","unknown","cold","grocery",1,1,0,"midday"
12,179,111,68,"weekend","beforelunch","leisure","freezing","restaurant",0,1,0,"midday"
12,180,112,68,"weekend","night","travelling","freezing","grocery",0,1,0,"night"
12,181,113,68,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
12,183,115,68,"weekend","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
12,184,116,68,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
12,186,118,68,"weekend","breakfast","shopping","unknown","grocery",0,1,1,"morning"
12,189,121,68,"weekend","earlymorning","unknown","freezing","restaurant",0,1,1,"morning"
12,190,122,68,"weekday","lunch","leisure","freezing","restaurant",1,1,1,"midday"
12,191,123,68,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
12,193,125,68,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
12,194,126,68,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
12,195,127,68,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
12,196,128,68,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
12,197,129,68,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
12,198,130,68,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
12,199,131,68,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
12,200,132,68,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
12,204,136,68,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
12,205,137,68,"weekend","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
12,206,138,68,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
12,207,139,68,"weekend","lunch","working","freezing","restaurant",0,1,1,"midday"
12,208,140,68,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
12,211,143,68,"weekday","breakfast","travelling","hot","restaurant",1,1,1,"morning"
12,212,144,68,"weekday","beforelunch","morningrituals","hot","grocery",0,1,1,"midday"
12,213,145,68,"weekday","afternoon","shopping","unknown","grocery",0,1,1,"midday"
12,217,149,68,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
12,218,150,68,"weekday","morning","morningrituals","hot","restaurant",0,1,1,"morning"
12,219,151,68,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
12,222,154,68,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
12,223,155,68,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
12,224,156,68,"weekend","earlymorning","travelling","freezing","grocery",0,1,1,"morning"
12,225,157,68,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
12,227,159,68,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
12,229,161,68,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
12,236,168,68,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
12,237,169,68,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
12,239,171,68,"weekend","morning","travelling","hot","restaurant",1,1,1,"morning"
12,242,174,68,"weekend","morning","travelling","cold","restaurant",1,1,1,"morning"
12,243,175,68,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
12,245,177,68,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
12,246,178,68,"weekday","unknown","leisure","warm","grocery",0,1,1,"unknown"
12,250,182,68,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
12,251,183,68,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
13,70,0,70,"weekend","beforelunch","working","cold","restaurant",0,0,0,"midday"
13,73,3,70,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
13,76,6,70,"weekday","night","travelling","cold","restaurant",1,0,0,"night"
13,81,11,70,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
13,83,13,70,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
13,84,14,70,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
13,87,17,70,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
13,88,18,70,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
13,89,19,70,"weekend","beforelunch","shopping","warm","restaurant",1,0,0,"midday"
13,91,21,70,"weekend","morning","working","cold","restaurant",1,0,0,"morning"
13,92,22,70,"weekend","morning","travelling","warm","restaurant",0,0,0,"morning"
13,96,26,70,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
13,97,27,70,"weekend","afternoon","travelling","hot","restaurant",1,0,0,"midday"
13,101,31,70,"weekday","unknown","shopping","unknown","grocery",0,0,0,"unknown"
13,107,37,70,"weekend","afternoon","morningrituals","unknown","grocery",0,0,0,"midday"
13,108,38,70,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
13,115,45,70,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
13,117,47,70,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
13,119,49,70,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
13,120,50,70,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
13,122,52,70,"weekend","earlymorning","working","cold","restaurant",1,0,0,"morning"
13,130,60,70,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
13,132,62,70,"weekend","breakfast","working","warm","grocery",1,1,0,"morning"
13,134,64,70,"weekday","afternoon","social","unknown","restaurant",0,1,0,"midday"
13,137,67,70,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
13,140,70,70,"weekday","morning","working","warm","restaurant",0,1,0,"morning"
13,142,72,70,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
13,144,74,70,"unknown","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
13,145,75,70,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
13,147,77,70,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
13,150,80,70,"weekday","evening","travelling","unknown","restaurant",0,1,0,"night"
13,152,82,70,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
13,153,83,70,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
13,162,92,70,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
13,167,97,70,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
13,171,101,70,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
13,172,102,70,"weekday","beforelunch","travelling","hot","grocery",1,1,0,"midday"
13,173,103,70,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
13,185,115,70,"weekday","earlymorning","shopping","unknown","restaurant",0,1,1,"morning"
13,187,117,70,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
13,188,118,70,"weekend","afternoon","unknown","cold","restaurant",0,1,1,"midday"
13,189,119,70,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
13,191,121,70,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
13,194,124,70,"weekday","dinner","travelling","freezing","grocery",0,1,1,"night"
13,196,126,70,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
13,198,128,70,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
13,200,130,70,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
13,204,134,70,"weekday","afternoon","leisure","warm","restaurant",0,1,1,"midday"
13,207,137,70,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
13,208,138,70,"weekend","lunch","unknown","hot","restaurant",0,1,1,"midday"
13,211,141,70,"weekday","lunch","shopping","hot","grocery",1,1,1,"midday"
13,214,144,70,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
13,216,146,70,"weekday","dinner","shopping","freezing","restaurant",0,1,1,"night"
13,220,150,70,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
13,221,151,70,"weekday","earlymorning","travelling","freezing","restaurant",0,1,1,"morning"
13,222,152,70,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
13,223,153,70,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
13,225,155,70,"weekend","breakfast","working","warm","grocery",0,1,1,"morning"
13,228,158,70,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
13,229,159,70,"weekday","earlymorning","shopping","warm","grocery",0,1,1,"morning"
13,232,162,70,"unknown","lunch","leisure","freezing","grocery",0,1,1,"midday"
13,234,164,70,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
13,235,165,70,"weekday","lunch","leisure","cold","grocery",1,1,1,"midday"
13,236,166,70,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
13,237,167,70,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
13,241,171,70,"weekday","breakfast","unknown","unknown","grocery",1,1,1,"morning"
13,242,172,70,"weekday","lunch","shopping","cold","grocery",0,1,1,"midday"
13,253,183,70,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
14,75,1,74,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
14,78,4,74,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
14,82,8,74,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
14,85,11,74,"weekday","lunch","unknown","unknown","restaurant",1,0,0,"midday"
14,87,13,74,"weekday","dinner","morningrituals","warm","grocery",0,0,0,"night"
14,90,16,74,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
14,113,39,74,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
14,115,41,74,"weekend","evening","morningrituals","freezing","grocery",0,0,0,"night"
14,119,45,74,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
14,124,50,74,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
14,127,53,74,"weekday","afternoon","leisure","hot","restaurant",0,0,0,"midday"
14,133,59,74,"weekend","evening","working","cold","grocery",0,1,0,"night"
14,137,63,74,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
14,143,69,74,"weekday","lunch","shopping","warm","grocery",1,1,0,"midday"
14,149,75,74,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
14,150,76,74,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
14,156,82,74,"weekday","morning","unknown","unknown","grocery",0,1,0,"morning"
14,157,83,74,"weekend","lunch","unknown","hot","restaurant",0,1,0,"midday"
14,158,84,74,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
14,162,88,74,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
14,165,91,74,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
14,166,92,74,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
14,171,97,74,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
14,175,101,74,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
14,176,102,74,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
14,191,117,74,"weekend","lunch","unknown","unknown","grocery",0,1,1,"midday"
14,196,122,74,"weekday","night","travelling","warm","grocery",0,1,1,"night"
14,198,124,74,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
14,202,128,74,"weekday","latenight","travelling","freezing","grocery",0,1,1,"night"
14,203,129,74,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
14,214,140,74,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
14,217,143,74,"weekday","earlymorning","working","cold","restaurant",0,1,1,"morning"
14,226,152,74,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
14,227,153,74,"weekday","beforelunch","morningrituals","unknown","grocery",0,1,1,"midday"
14,230,156,74,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
14,231,157,74,"weekday","morning","leisure","unknown","grocery",0,1,1,"morning"
14,236,162,74,"weekend","morning","leisure","unknown","grocery",0,1,1,"morning"
14,238,164,74,"weekend","night","unknown","unknown","grocery",0,1,1,"night"
14,245,171,74,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
14,246,172,74,"weekday","night","travelling","warm","grocery",0,1,1,"night"
14,247,173,74,"weekday","lunch","shopping","unknown","grocery",0,1,1,"midday"
14,248,174,74,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
14,250,176,74,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
14,253,179,74,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
15,83,2,81,"weekday","morning","shopping","warm","restaurant",0,0,0,"morning"
15,90,9,81,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
15,97,16,81,"weekday","afternoon","working","cold","restaurant",0,0,0,"midday"
15,98,17,81,"unknown","breakfast","unknown","cold","grocery",0,0,0,"morning"
15,110,29,81,"weekend","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
15,116,35,81,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
15,119,38,81,"weekday","earlymorning","unknown","unknown","grocery",0,0,0,"morning"
15,127,46,81,"weekend","afternoon","shopping","warm","grocery",0,0,0,"midday"
15,142,61,81,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
15,149,68,81,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
15,152,71,81,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
15,155,74,81,"weekend","afternoon","leisure","warm","restaurant",1,1,0,"midday"
15,158,77,81,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
15,159,78,81,"weekend","afternoon","travelling","warm","restaurant",1,1,0,"midday"
15,161,80,81,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
15,164,83,81,"weekday","dinner","unknown","unknown","grocery",0,1,0,"night"
15,173,92,81,"weekday","morning","travelling","warm","grocery",1,1,0,"morning"
15,181,100,81,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
15,185,104,81,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
15,196,115,81,"unknown","morning","working","cold","grocery",0,1,1,"morning"
15,200,119,81,"weekend","lunch","working","cold","grocery",0,1,1,"midday"
15,202,121,81,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
15,207,126,81,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
15,218,137,81,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
15,219,138,81,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
15,221,140,81,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
15,223,142,81,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
15,225,144,81,"weekend","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
15,236,155,81,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
15,241,160,81,"weekday","beforelunch","morningrituals","freezing","grocery",1,1,1,"midday"
15,243,162,81,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
15,248,167,81,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
15,258,177,81,"weekday","unknown","shopping","freezing","restaurant",1,1,1,"unknown"
16,95,1,94,"weekday","earlymorning","shopping","hot","grocery",1,0,0,"morning"
16,98,4,94,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
16,100,6,94,"weekday","earlymorning","travelling","cold","restaurant",0,0,0,"morning"
16,101,7,94,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
16,103,9,94,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
16,105,11,94,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
16,108,14,94,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
16,110,16,94,"weekday","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
16,111,17,94,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
16,113,19,94,"weekend","unknown","morningrituals","cold","grocery",1,0,0,"unknown"
16,116,22,94,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
16,117,23,94,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
16,123,29,94,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
16,129,35,94,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
16,130,36,94,"weekday","lunch","unknown","unknown","grocery",1,0,0,"midday"
16,132,38,94,"weekday","night","travelling","warm","grocery",1,0,0,"night"
16,133,39,94,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
16,135,41,94,"weekday","afternoon","unknown","hot","grocery",1,0,0,"midday"
16,141,47,94,"weekend","breakfast","unknown","cold","restaurant",0,0,0,"morning"
16,142,48,94,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
16,146,52,94,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
16,150,56,94,"weekend","morning","unknown","unknown","restaurant",0,0,0,"morning"
16,152,58,94,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
16,157,63,94,"weekend","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
16,160,66,94,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
16,161,67,94,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
16,163,69,94,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
16,165,71,94,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
16,167,73,94,"weekend","lunch","working","cold","grocery",0,1,0,"midday"
16,168,74,94,"weekend","lunch","travelling","unknown","restaurant",1,1,0,"midday"
16,171,77,94,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
16,176,82,94,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
16,178,84,94,"weekend","afternoon","morningrituals","cold","restaurant",1,1,0,"midday"
16,181,87,94,"weekend","afternoon","leisure","cold","restaurant",0,1,0,"midday"
16,183,89,94,"weekday","breakfast","working","freezing","restaurant",0,1,0,"morning"
16,186,92,94,"weekend","dinner","unknown","unknown","grocery",0,1,0,"night"
16,193,99,94,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
16,194,100,94,"weekday","night","travelling","cold","grocery",0,1,0,"night"
16,195,101,94,"weekday","lunch","morningrituals","cold","restaurant",0,1,0,"midday"
16,196,102,94,"unknown","breakfast","travelling","cold","grocery",0,1,0,"morning"
16,204,110,94,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
16,206,112,94,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
16,207,113,94,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
16,209,115,94,"weekend","afternoon","working","freezing","grocery",0,1,1,"midday"
16,210,116,94,"weekday","morning","working","cold","restaurant",0,1,1,"morning"
16,211,117,94,"weekday","afternoon","unknown","warm","grocery",1,1,1,"midday"
16,217,123,94,"weekend","dinner","working","cold","grocery",0,1,1,"night"
16,219,125,94,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
16,223,129,94,"weekday","morning","unknown","warm","grocery",1,1,1,"morning"
16,226,132,94,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
16,227,133,94,"unknown","breakfast","travelling","cold","grocery",0,1,1,"morning"
16,230,136,94,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
16,233,139,94,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
16,238,144,94,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
16,241,147,94,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
16,242,148,94,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
16,243,149,94,"weekday","evening","travelling","freezing","restaurant",0,1,1,"night"
16,245,151,94,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
16,246,152,94,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
16,249,155,94,"weekend","beforelunch","working","freezing","restaurant",0,1,1,"midday"
16,251,157,94,"weekday","morning","shopping","freezing","grocery",1,1,1,"morning"
16,255,161,94,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
16,257,163,94,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
16,262,168,94,"weekend","unknown","leisure","cold","restaurant",0,1,1,"unknown"
16,274,180,94,"weekday","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
16,275,181,94,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
16,276,182,94,"weekday","night","unknown","unknown","grocery",0,1,1,"night"
16,277,183,94,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
17,102,4,98,"weekday","afternoon","unknown","unknown","restaurant",1,0,0,"midday"
17,116,18,98,"weekend","beforelunch","shopping","hot","grocery",0,0,0,"midday"
17,121,23,98,"weekday","breakfast","working","cold","restaurant",1,0,0,"morning"
17,124,26,98,"weekday","breakfast","working","warm","grocery",0,0,0,"morning"
17,127,29,98,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
17,128,30,98,"weekday","lunch","leisure","freezing","restaurant",1,0,0,"midday"
17,132,34,98,"weekday","lunch","unknown","cold","grocery",1,0,0,"midday"
17,134,36,98,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
17,158,60,98,"weekend","afternoon","unknown","cold","grocery",0,1,0,"midday"
17,160,62,98,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
17,174,76,98,"weekday","breakfast","working","unknown","restaurant",0,1,0,"morning"
17,182,84,98,"weekday","dinner","working","warm","grocery",0,1,0,"night"
17,189,91,98,"weekday","unknown","travelling","unknown","grocery",0,1,0,"unknown"
17,193,95,98,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
17,230,132,98,"weekday","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
17,232,134,98,"weekday","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
17,239,141,98,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
17,244,146,98,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
17,245,147,98,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
17,255,157,98,"weekend","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
17,256,158,98,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
17,257,159,98,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
17,259,161,98,"weekday","beforelunch","unknown","warm","grocery",0,1,1,"midday"
17,263,165,98,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
17,269,171,98,"weekend","dinner","travelling","cold","restaurant",1,1,1,"night"
17,270,172,98,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
18,104,1,103,"weekday","dinner","working","unknown","grocery",0,0,0,"night"
18,106,3,103,"weekday","lunch","leisure","freezing","grocery",0,0,0,"midday"
18,109,6,103,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
18,110,7,103,"weekday","night","leisure","cold","restaurant",0,0,0,"night"
18,111,8,103,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
18,112,9,103,"weekend","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
18,114,11,103,"weekday","dinner","travelling","cold","restaurant",0,0,0,"night"
18,117,14,103,"weekday","dinner","travelling","unknown","restaurant",0,0,0,"night"
18,118,15,103,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
18,119,16,103,"weekend","beforelunch","unknown","warm","grocery",0,0,0,"midday"
18,120,17,103,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
18,121,18,103,"weekend","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
18,130,27,103,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
18,132,29,103,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
18,133,30,103,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
18,134,31,103,"weekday","lunch","unknown","hot","restaurant",0,0,0,"midday"
18,137,34,103,"weekday","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
18,138,35,103,"weekday","night","travelling","unknown","restaurant",0,0,0,"night"
18,139,36,103,"weekday","lunch","leisure","unknown","grocery",0,0,0,"midday"
18,140,37,103,"weekday","night","unknown","warm","grocery",1,0,0,"night"
18,141,38,103,"weekday","lunch","leisure","unknown","grocery",0,0,0,"midday"
18,143,40,103,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
18,145,42,103,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
18,147,44,103,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
18,148,45,103,"weekday","lunch","workingout","cold","grocery",0,0,0,"midday"
18,150,47,103,"weekday","dinner","unknown","freezing","grocery",1,0,0,"night"
18,151,48,103,"weekday","lunch","working","hot","grocery",0,0,0,"midday"
18,152,49,103,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
18,153,50,103,"weekday","beforelunch","shopping","cold","grocery",1,0,0,"midday"
18,155,52,103,"weekend","dinner","travelling","freezing","restaurant",0,0,0,"night"
18,157,54,103,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
18,166,63,103,"weekday","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
18,167,64,103,"weekday","morning","unknown","warm","grocery",0,1,0,"morning"
18,168,65,103,"weekday","earlymorning","unknown","unknown","restaurant",0,1,0,"morning"
18,170,67,103,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
18,171,68,103,"weekend","beforelunch","travelling","hot","grocery",1,1,0,"midday"
18,172,69,103,"weekday","breakfast","travelling","cold","restaurant",1,1,0,"morning"
18,173,70,103,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
18,175,72,103,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
18,176,73,103,"weekend","morning","travelling","cold","restaurant",1,1,0,"morning"
18,178,75,103,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
18,179,76,103,"weekday","afternoon","leisure","freezing","grocery",0,1,0,"midday"
18,180,77,103,"weekday","earlymorning","travelling","freezing","grocery",0,1,0,"morning"
18,184,81,103,"unknown","afternoon","working","unknown","restaurant",0,1,0,"midday"
18,186,83,103,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
18,187,84,103,"weekday","unknown","shopping","freezing","grocery",0,1,0,"unknown"
18,190,87,103,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
18,191,88,103,"weekend","afternoon","working","hot","restaurant",0,1,0,"midday"
18,192,89,103,"weekday","afternoon","travelling","hot","restaurant",1,1,0,"midday"
18,194,91,103,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
18,198,95,103,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
18,200,97,103,"weekday","lunch","working","unknown","grocery",1,1,0,"midday"
18,201,98,103,"weekend","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
18,202,99,103,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
18,203,100,103,"weekday","afternoon","unknown","hot","grocery",0,1,0,"midday"
18,205,102,103,"weekday","dinner","unknown","cold","restaurant",1,1,0,"night"
18,212,109,103,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
18,215,112,103,"weekday","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
18,217,114,103,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
18,219,116,103,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
18,220,117,103,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
18,222,119,103,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
18,223,120,103,"weekday","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
18,225,122,103,"weekday","morning","travelling","hot","restaurant",0,1,1,"morning"
18,227,124,103,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
18,229,126,103,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
18,230,127,103,"weekend","morning","travelling","freezing","grocery",0,1,1,"morning"
18,231,128,103,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
18,235,132,103,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
18,237,134,103,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
18,238,135,103,"weekend","evening","shopping","cold","restaurant",0,1,1,"night"
18,240,137,103,"weekend","lunch","unknown","unknown","restaurant",0,1,1,"midday"
18,241,138,103,"weekend","breakfast","travelling","warm","restaurant",0,1,1,"morning"
18,243,140,103,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
18,246,143,103,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
18,247,144,103,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
18,248,145,103,"weekend","beforelunch","morningrituals","unknown","restaurant",0,1,1,"midday"
18,249,146,103,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
18,251,148,103,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
18,252,149,103,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
18,253,150,103,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
18,257,154,103,"weekday","lunch","shopping","warm","grocery",0,1,1,"midday"
18,258,155,103,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
18,259,156,103,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
18,263,160,103,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
18,265,162,103,"unknown","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
18,266,163,103,"weekend","beforelunch","shopping","freezing","grocery",0,1,1,"midday"
18,267,164,103,"weekend","afternoon","travelling","cold","restaurant",1,1,1,"midday"
18,268,165,103,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
18,269,166,103,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
18,271,168,103,"weekday","afternoon","leisure","freezing","restaurant",1,1,1,"midday"
18,272,169,103,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
18,274,171,103,"weekday","afternoon","working","cold","restaurant",1,1,1,"midday"
18,276,173,103,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
18,278,175,103,"weekday","unknown","travelling","unknown","restaurant",1,1,1,"unknown"
18,286,183,103,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
19,104,0,104,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
19,105,1,104,"weekday","unknown","travelling","cold","restaurant",0,0,0,"unknown"
19,107,3,104,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
19,111,7,104,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
19,112,8,104,"weekend","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
19,113,9,104,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
19,114,10,104,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
19,115,11,104,"weekend","breakfast","working","freezing","grocery",1,0,0,"morning"
19,116,12,104,"weekday","dinner","travelling","warm","restaurant",0,0,0,"night"
19,119,15,104,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
19,120,16,104,"weekend","dinner","unknown","freezing","grocery",0,0,0,"night"
19,123,19,104,"weekday","latenight","travelling","cold","restaurant",0,0,0,"night"
19,126,22,104,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
19,133,29,104,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
19,136,32,104,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
19,140,36,104,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
19,141,37,104,"unknown","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
19,143,39,104,"weekday","breakfast","leisure","freezing","grocery",0,0,0,"morning"
19,144,40,104,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
19,148,44,104,"weekday","evening","travelling","freezing","restaurant",0,0,0,"night"
19,149,45,104,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
19,151,47,104,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
19,153,49,104,"weekday","earlymorning","working","cold","restaurant",0,0,0,"morning"
19,160,56,104,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
19,162,58,104,"weekend","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
19,163,59,104,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
19,164,60,104,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
19,165,61,104,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
19,167,63,104,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
19,171,67,104,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
19,174,70,104,"unknown","beforelunch","shopping","unknown","grocery",0,1,0,"midday"
19,176,72,104,"weekend","afternoon","travelling","hot","grocery",1,1,0,"midday"
19,177,73,104,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
19,178,74,104,"weekday","breakfast","working","unknown","restaurant",0,1,0,"morning"
19,180,76,104,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
19,185,81,104,"weekend","breakfast","travelling","cold","restaurant",0,1,0,"morning"
19,186,82,104,"weekday","dinner","travelling","freezing","grocery",1,1,0,"night"
19,187,83,104,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
19,189,85,104,"weekend","morning","unknown","warm","grocery",0,1,0,"morning"
19,195,91,104,"weekend","afternoon","unknown","cold","restaurant",0,1,0,"midday"
19,197,93,104,"weekend","afternoon","travelling","cold","restaurant",1,1,0,"midday"
19,198,94,104,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
19,201,97,104,"weekend","latenight","unknown","cold","grocery",1,1,0,"night"
19,202,98,104,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
19,203,99,104,"weekday","dinner","travelling","unknown","grocery",0,1,0,"night"
19,207,103,104,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
19,213,109,104,"weekend","morning","travelling","cold","restaurant",0,1,0,"morning"
19,218,114,104,"weekday","beforelunch","unknown","warm","grocery",0,1,1,"midday"
19,222,118,104,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
19,224,120,104,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
19,227,123,104,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
19,229,125,104,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
19,232,128,104,"weekend","afternoon","working","freezing","grocery",1,1,1,"midday"
19,233,129,104,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
19,237,133,104,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
19,239,135,104,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
19,240,136,104,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
19,246,142,104,"weekday","morning","leisure","cold","restaurant",1,1,1,"morning"
19,248,144,104,"weekend","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
19,250,146,104,"weekend","lunch","shopping","cold","grocery",1,1,1,"midday"
19,251,147,104,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
19,254,150,104,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
19,256,152,104,"weekday","dinner","shopping","cold","restaurant",0,1,1,"night"
19,259,155,104,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
19,261,157,104,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
19,262,158,104,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
19,267,163,104,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
19,268,164,104,"weekend","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
19,273,169,104,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
19,275,171,104,"weekday","beforelunch","working","warm","restaurant",1,1,1,"midday"
19,276,172,104,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
19,277,173,104,"unknown","earlymorning","working","freezing","grocery",0,1,1,"morning"
19,281,177,104,"weekday","breakfast","travelling","unknown","grocery",1,1,1,"morning"
20,118,9,109,"weekday","morning","travelling","hot","grocery",0,0,0,"morning"
20,119,10,109,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
20,122,13,109,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
20,127,18,109,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
20,133,24,109,"unknown","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
20,134,25,109,"weekday","breakfast","leisure","unknown","restaurant",0,0,0,"morning"
20,135,26,109,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
20,137,28,109,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
20,143,34,109,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
20,147,38,109,"weekend","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
20,151,42,109,"weekday","morning","morningrituals","unknown","grocery",0,0,0,"morning"
20,157,48,109,"unknown","beforelunch","unknown","unknown","restaurant",0,0,0,"midday"
20,159,50,109,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
20,160,51,109,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
20,165,56,109,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
20,166,57,109,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
20,169,60,109,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
20,171,62,109,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
20,172,63,109,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
20,175,66,109,"weekday","beforelunch","working","unknown","restaurant",1,1,0,"midday"
20,178,69,109,"weekend","beforelunch","leisure","freezing","grocery",0,1,0,"midday"
20,180,71,109,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
20,181,72,109,"weekend","breakfast","travelling","freezing","grocery",1,1,0,"morning"
20,183,74,109,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
20,189,80,109,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
20,191,82,109,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
20,192,83,109,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
20,193,84,109,"weekday","night","workingout","unknown","grocery",0,1,0,"night"
20,197,88,109,"weekday","night","unknown","freezing","grocery",0,1,0,"night"
20,203,94,109,"weekend","breakfast","travelling","hot","grocery",0,1,0,"morning"
20,207,98,109,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
20,208,99,109,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
20,209,100,109,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
20,211,102,109,"weekday","earlymorning","unknown","unknown","restaurant",0,1,0,"morning"
20,213,104,109,"weekday","breakfast","shopping","freezing","restaurant",0,1,0,"morning"
20,217,108,109,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
20,218,109,109,"weekend","afternoon","unknown","cold","grocery",0,1,0,"midday"
20,219,110,109,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
20,220,111,109,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
20,225,116,109,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
20,229,120,109,"weekday","afternoon","leisure","unknown","restaurant",0,1,1,"midday"
20,231,122,109,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
20,232,123,109,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
20,241,132,109,"weekday","night","travelling","cold","grocery",0,1,1,"night"
20,244,135,109,"weekend","breakfast","unknown","cold","grocery",1,1,1,"morning"
20,247,138,109,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
20,251,142,109,"weekday","dinner","unknown","unknown","restaurant",1,1,1,"night"
20,253,144,109,"weekday","beforelunch","leisure","cold","grocery",1,1,1,"midday"
20,255,146,109,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
20,256,147,109,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
20,257,148,109,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
20,260,151,109,"weekday","morning","unknown","unknown","restaurant",0,1,1,"morning"
20,262,153,109,"weekday","beforelunch","shopping","hot","restaurant",1,1,1,"midday"
20,267,158,109,"weekday","night","leisure","freezing","grocery",0,1,1,"night"
20,270,161,109,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
20,276,167,109,"weekend","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
20,277,168,109,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
20,278,169,109,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
20,279,170,109,"weekend","morning","shopping","warm","grocery",0,1,1,"morning"
20,283,174,109,"weekend","beforelunch","shopping","freezing","grocery",0,1,1,"midday"
20,284,175,109,"weekday","afternoon","working","freezing","grocery",1,1,1,"midday"
21,115,0,115,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
21,118,3,115,"weekday","breakfast","travelling","hot","grocery",1,0,0,"morning"
21,120,5,115,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
21,128,13,115,"weekend","latenight","travelling","unknown","restaurant",0,0,0,"night"
21,129,14,115,"weekday","beforelunch","leisure","hot","grocery",0,0,0,"midday"
21,130,15,115,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
21,131,16,115,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
21,132,17,115,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
21,137,22,115,"weekday","beforelunch","leisure","cold","restaurant",0,0,0,"midday"
21,140,25,115,"weekend","breakfast","travelling","cold","grocery",1,0,0,"morning"
21,141,26,115,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
21,142,27,115,"weekday","dinner","travelling","warm","grocery",0,0,0,"night"
21,143,28,115,"weekend","beforelunch","travelling","warm","grocery",0,0,0,"midday"
21,144,29,115,"weekday","afternoon","housework","unknown","restaurant",1,0,0,"midday"
21,145,30,115,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
21,146,31,115,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
21,148,33,115,"weekday","breakfast","unknown","cold","grocery",0,0,0,"morning"
21,150,35,115,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
21,151,36,115,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
21,152,37,115,"weekday","night","travelling","cold","grocery",1,0,0,"night"
21,156,41,115,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
21,164,49,115,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
21,166,51,115,"weekday","morning","unknown","cold","grocery",0,0,0,"morning"
21,167,52,115,"weekday","dinner","working","cold","restaurant",0,0,0,"night"
21,168,53,115,"weekend","lunch","leisure","cold","grocery",0,0,0,"midday"
21,170,55,115,"weekday","lunch","morningrituals","cold","restaurant",0,0,0,"midday"
21,171,56,115,"weekday","beforelunch","unknown","warm","grocery",1,0,0,"midday"
21,172,57,115,"weekday","breakfast","leisure","hot","grocery",0,1,0,"morning"
21,173,58,115,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
21,176,61,115,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
21,179,64,115,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
21,182,67,115,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
21,185,70,115,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
21,186,71,115,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
21,188,73,115,"weekday","breakfast","working","unknown","grocery",1,1,0,"morning"
21,190,75,115,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
21,191,76,115,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
21,192,77,115,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
21,194,79,115,"weekday","unknown","travelling","unknown","grocery",0,1,0,"unknown"
21,195,80,115,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
21,196,81,115,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
21,198,83,115,"weekday","beforelunch","working","freezing","restaurant",0,1,0,"midday"
21,201,86,115,"weekday","afternoon","working","freezing","restaurant",1,1,0,"midday"
21,202,87,115,"weekend","lunch","working","cold","restaurant",1,1,0,"midday"
21,205,90,115,"weekday","breakfast","working","freezing","grocery",0,1,0,"morning"
21,209,94,115,"weekday","lunch","leisure","unknown","restaurant",0,1,0,"midday"
21,215,100,115,"unknown","beforelunch","travelling","cold","grocery",0,1,0,"midday"
21,219,104,115,"weekend","afternoon","working","freezing","grocery",0,1,0,"midday"
21,221,106,115,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
21,222,107,115,"weekday","lunch","shopping","hot","grocery",0,1,0,"midday"
21,225,110,115,"weekday","night","travelling","unknown","grocery",0,1,0,"night"
21,226,111,115,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
21,227,112,115,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
21,229,114,115,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
21,231,116,115,"weekend","breakfast","unknown","unknown","restaurant",0,1,1,"morning"
21,232,117,115,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
21,235,120,115,"weekday","lunch","workingout","unknown","grocery",0,1,1,"midday"
21,236,121,115,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
21,237,122,115,"weekend","breakfast","unknown","cold","restaurant",0,1,1,"morning"
21,238,123,115,"weekday","beforelunch","working","unknown","restaurant",0,1,1,"midday"
21,240,125,115,"weekday","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
21,241,126,115,"weekend","lunch","leisure","cold","grocery",1,1,1,"midday"
21,249,134,115,"weekday","unknown","unknown","cold","grocery",0,1,1,"unknown"
21,250,135,115,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
21,252,137,115,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
21,253,138,115,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
21,254,139,115,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
21,255,140,115,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
21,257,142,115,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
21,258,143,115,"weekday","breakfast","working","unknown","grocery",0,1,1,"morning"
21,262,147,115,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
21,264,149,115,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
21,266,151,115,"weekend","lunch","leisure","cold","restaurant",1,1,1,"midday"
21,268,153,115,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
21,274,159,115,"weekday","afternoon","leisure","cold","restaurant",1,1,1,"midday"
21,276,161,115,"weekday","lunch","leisure","freezing","restaurant",0,1,1,"midday"
21,279,164,115,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
21,280,165,115,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
21,288,173,115,"weekday","evening","morningrituals","freezing","restaurant",0,1,1,"night"
21,292,177,115,"weekend","afternoon","shopping","freezing","restaurant",0,1,1,"midday"
21,293,178,115,"weekend","unknown","unknown","freezing","grocery",1,1,1,"unknown"
21,296,181,115,"weekday","lunch","shopping","freezing","restaurant",1,1,1,"midday"
21,297,182,115,"weekday","afternoon","working","freezing","grocery",1,1,1,"midday"
22,129,3,126,"weekend","afternoon","working","unknown","restaurant",0,0,0,"midday"
22,132,6,126,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
22,137,11,126,"weekend","dinner","shopping","cold","grocery",0,0,0,"night"
22,145,19,126,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
22,147,21,126,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
22,151,25,126,"weekday","evening","travelling","unknown","restaurant",0,0,0,"night"
22,152,26,126,"weekday","latenight","morningrituals","unknown","restaurant",0,0,0,"night"
22,171,45,126,"weekend","beforelunch","unknown","cold","restaurant",1,0,0,"midday"
22,193,67,126,"weekend","unknown","working","cold","grocery",0,1,0,"unknown"
22,197,71,126,"weekday","morning","unknown","cold","grocery",0,1,0,"morning"
22,199,73,126,"weekday","breakfast","travelling","warm","grocery",1,1,0,"morning"
22,209,83,126,"weekday","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
22,210,84,126,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
22,218,92,126,"weekend","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
22,228,102,126,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
22,232,106,126,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
22,236,110,126,"weekend","breakfast","travelling","hot","grocery",0,1,0,"morning"
22,238,112,126,"weekday","afternoon","morningrituals","freezing","grocery",0,1,0,"midday"
22,242,116,126,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
22,248,122,126,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
22,271,145,126,"weekday","lunch","shopping","cold","restaurant",1,1,1,"midday"
22,274,148,126,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
22,280,154,126,"weekend","night","unknown","cold","grocery",1,1,1,"night"
22,304,178,126,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
23,140,1,139,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
23,146,7,139,"weekday","afternoon","working","freezing","grocery",0,0,0,"midday"
23,150,11,139,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
23,153,14,139,"weekday","afternoon","social","cold","grocery",0,0,0,"midday"
23,158,19,139,"unknown","afternoon","leisure","cold","grocery",0,0,0,"midday"
23,159,20,139,"weekday","breakfast","travelling","hot","restaurant",0,0,0,"morning"
23,160,21,139,"weekday","lunch","morningrituals","unknown","restaurant",1,0,0,"midday"
23,161,22,139,"weekday","lunch","shopping","warm","grocery",0,0,0,"midday"
23,162,23,139,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
23,175,36,139,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
23,177,38,139,"weekday","dinner","leisure","freezing","grocery",0,0,0,"night"
23,178,39,139,"weekend","lunch","unknown","hot","grocery",0,0,0,"midday"
23,181,42,139,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
23,182,43,139,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
23,183,44,139,"weekday","beforelunch","leisure","freezing","restaurant",1,0,0,"midday"
23,184,45,139,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
23,191,52,139,"weekday","morning","unknown","cold","restaurant",1,0,0,"morning"
23,195,56,139,"weekday","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
23,196,57,139,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
23,201,62,139,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
23,203,64,139,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
23,206,67,139,"weekend","beforelunch","unknown","freezing","restaurant",1,1,0,"midday"
23,207,68,139,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
23,209,70,139,"weekend","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
23,212,73,139,"weekday","afternoon","travelling","hot","grocery",1,1,0,"midday"
23,216,77,139,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
23,225,86,139,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
23,227,88,139,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
23,233,94,139,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
23,236,97,139,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
23,237,98,139,"weekday","lunch","working","warm","restaurant",0,1,0,"midday"
23,241,102,139,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
23,245,106,139,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
23,251,112,139,"weekday","breakfast","travelling","cold","restaurant",1,1,0,"morning"
23,254,115,139,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
23,256,117,139,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
23,257,118,139,"weekday","beforelunch","unknown","warm","restaurant",1,1,1,"midday"
23,261,122,139,"weekend","breakfast","unknown","freezing","grocery",1,1,1,"morning"
23,263,124,139,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
23,264,125,139,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
23,266,127,139,"weekday","unknown","working","warm","restaurant",1,1,1,"unknown"
23,268,129,139,"weekend","breakfast","travelling","cold","restaurant",1,1,1,"morning"
23,277,138,139,"weekend","afternoon","shopping","warm","grocery",0,1,1,"midday"
23,280,141,139,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
23,286,147,139,"weekend","lunch","unknown","warm","restaurant",1,1,1,"midday"
23,291,152,139,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
23,292,153,139,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
23,297,158,139,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
23,298,159,139,"weekday","lunch","working","unknown","grocery",0,1,1,"midday"
23,303,164,139,"weekday","afternoon","leisure","hot","restaurant",0,1,1,"midday"
23,317,178,139,"weekend","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
23,318,179,139,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
23,319,180,139,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
24,164,18,146,"weekend","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
24,185,39,146,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
24,191,45,146,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
24,214,68,146,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
24,226,80,146,"weekend","earlymorning","unknown","unknown","grocery",1,1,0,"morning"
24,229,83,146,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
24,251,105,146,"weekend","beforelunch","travelling","hot","restaurant",1,1,0,"midday"
24,289,143,146,"weekday","breakfast","unknown","hot","grocery",0,1,1,"morning"
24,307,161,146,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
24,327,181,146,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
25,158,10,148,"weekday","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
25,170,22,148,"weekday","beforelunch","travelling","unknown","restaurant",1,0,0,"midday"
25,183,35,148,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
25,206,58,148,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
25,210,62,148,"weekday","morning","shopping","cold","restaurant",0,1,0,"morning"
25,226,78,148,"weekday","breakfast","unknown","warm","restaurant",0,1,0,"morning"
25,249,101,148,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
25,266,118,148,"weekend","breakfast","unknown","unknown","grocery",0,1,1,"morning"
25,289,141,148,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
25,300,152,148,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
25,324,176,148,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
26,162,1,161,"weekday","dinner","travelling","warm","restaurant",0,0,0,"night"
26,176,15,161,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
26,193,32,161,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
26,195,34,161,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
26,200,39,161,"weekend","dinner","travelling","warm","grocery",0,0,0,"night"
26,203,42,161,"weekday","night","travelling","freezing","restaurant",0,0,0,"night"
26,206,45,161,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
26,208,47,161,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
26,209,48,161,"weekend","afternoon","travelling","hot","grocery",0,0,0,"midday"
26,218,57,161,"weekday","afternoon","shopping","freezing","grocery",1,1,0,"midday"
26,220,59,161,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
26,221,60,161,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
26,223,62,161,"weekend","evening","unknown","hot","restaurant",0,1,0,"night"
26,224,63,161,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
26,227,66,161,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
26,229,68,161,"weekend","night","travelling","freezing","grocery",0,1,0,"night"
26,230,69,161,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
26,234,73,161,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
26,236,75,161,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
26,237,76,161,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
26,240,79,161,"weekday","afternoon","leisure","freezing","grocery",1,1,0,"midday"
26,242,81,161,"weekday","lunch","working","cold","grocery",1,1,0,"midday"
26,248,87,161,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
26,260,99,161,"weekday","unknown","travelling","warm","grocery",1,1,0,"unknown"
26,264,103,161,"weekday","lunch","unknown","warm","restaurant",1,1,0,"midday"
26,265,104,161,"weekend","lunch","working","freezing","grocery",0,1,0,"midday"
26,269,108,161,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
26,270,109,161,"weekday","earlymorning","travelling","warm","restaurant",0,1,0,"morning"
26,272,111,161,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
26,276,115,161,"weekday","afternoon","morningrituals","warm","restaurant",1,1,1,"midday"
26,281,120,161,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
26,283,122,161,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
26,284,123,161,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
26,286,125,161,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
26,290,129,161,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
26,292,131,161,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
26,300,139,161,"weekend","morning","travelling","warm","grocery",1,1,1,"morning"
26,305,144,161,"weekday","night","leisure","unknown","grocery",0,1,1,"night"
26,309,148,161,"weekend","breakfast","unknown","warm","grocery",0,1,1,"morning"
26,316,155,161,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
26,326,165,161,"weekday","night","unknown","hot","restaurant",0,1,1,"night"
26,327,166,161,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
26,329,168,161,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
26,335,174,161,"unknown","afternoon","travelling","cold","restaurant",0,1,1,"midday"
26,338,177,161,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
27,180,6,174,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
27,181,7,174,"weekday","breakfast","travelling","warm","restaurant",1,0,0,"morning"
27,185,11,174,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
27,186,12,174,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
27,189,15,174,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
27,200,26,174,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
27,201,27,174,"weekday","afternoon","working","cold","restaurant",0,0,0,"midday"
27,206,32,174,"unknown","afternoon","unknown","cold","restaurant",0,0,0,"midday"
27,210,36,174,"weekend","lunch","shopping","unknown","restaurant",0,0,0,"midday"
27,211,37,174,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
27,217,43,174,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
27,218,44,174,"weekday","morning","travelling","unknown","restaurant",1,0,0,"morning"
27,221,47,174,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
27,222,48,174,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
27,225,51,174,"weekend","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
27,230,56,174,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
27,231,57,174,"weekend","lunch","travelling","cold","grocery",1,1,0,"midday"
27,233,59,174,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
27,237,63,174,"weekday","afternoon","shopping","freezing","grocery",0,1,0,"midday"
27,239,65,174,"weekday","night","working","hot","restaurant",1,1,0,"night"
27,241,67,174,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
27,247,73,174,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
27,250,76,174,"weekend","morning","travelling","unknown","restaurant",0,1,0,"morning"
27,255,81,174,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
27,256,82,174,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
27,260,86,174,"weekday","lunch","unknown","unknown","restaurant",1,1,0,"midday"
27,261,87,174,"weekend","unknown","travelling","freezing","grocery",1,1,0,"unknown"
27,264,90,174,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
27,266,92,174,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
27,271,97,174,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
27,277,103,174,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
27,280,106,174,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
27,284,110,174,"weekend","unknown","travelling","warm","grocery",1,1,0,"unknown"
27,285,111,174,"weekday","beforelunch","travelling","hot","grocery",1,1,0,"midday"
27,286,112,174,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
27,287,113,174,"weekday","dinner","working","warm","grocery",1,1,1,"night"
27,292,118,174,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
27,294,120,174,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
27,297,123,174,"weekday","morning","unknown","unknown","restaurant",1,1,1,"morning"
27,298,124,174,"weekday","lunch","unknown","freezing","grocery",1,1,1,"midday"
27,299,125,174,"weekday","afternoon","travelling","hot","restaurant",1,1,1,"midday"
27,300,126,174,"weekday","breakfast","unknown","unknown","grocery",0,1,1,"morning"
27,304,130,174,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
27,306,132,174,"unknown","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
27,310,136,174,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
27,311,137,174,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
27,325,151,174,"weekday","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
27,328,154,174,"weekday","dinner","working","cold","grocery",0,1,1,"night"
27,330,156,174,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
27,332,158,174,"weekend","afternoon","shopping","cold","restaurant",1,1,1,"midday"
27,334,160,174,"weekday","lunch","leisure","hot","restaurant",1,1,1,"midday"
27,335,161,174,"weekend","evening","travelling","unknown","grocery",0,1,1,"night"
27,339,165,174,"weekend","afternoon","leisure","warm","grocery",0,1,1,"midday"
27,344,170,174,"weekday","beforelunch","unknown","hot","grocery",1,1,1,"midday"
27,345,171,174,"weekend","lunch","working","hot","restaurant",0,1,1,"midday"
27,347,173,174,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
27,349,175,174,"weekday","morning","social","hot","grocery",1,1,1,"morning"
27,350,176,174,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
27,352,178,174,"unknown","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
27,355,181,174,"weekday","morning","morningrituals","freezing","grocery",0,1,1,"morning"
28,194,9,185,"weekday","breakfast","unknown","cold","restaurant",0,0,0,"morning"
28,200,15,185,"weekday","breakfast","leisure","cold","restaurant",0,0,0,"morning"
28,203,18,185,"weekend","afternoon","unknown","cold","grocery",1,0,0,"midday"
28,208,23,185,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
28,209,24,185,"weekday","beforelunch","leisure","warm","restaurant",0,0,0,"midday"
28,213,28,185,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
28,216,31,185,"weekday","earlymorning","travelling","warm","grocery",0,0,0,"morning"
28,217,32,185,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
28,220,35,185,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
28,223,38,185,"weekend","lunch","travelling","hot","restaurant",0,0,0,"midday"
28,225,40,185,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
28,227,42,185,"weekday","lunch","working","cold","restaurant",0,0,0,"midday"
28,231,46,185,"weekday","morning","unknown","warm","restaurant",0,0,0,"morning"
28,238,53,185,"weekday","afternoon","leisure","unknown","grocery",1,0,0,"midday"
28,241,56,185,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
28,246,61,185,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
28,250,65,185,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
28,252,67,185,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
28,253,68,185,"weekend","beforelunch","travelling","hot","grocery",0,1,0,"midday"
28,258,73,185,"weekend","afternoon","leisure","hot","grocery",0,1,0,"midday"
28,259,74,185,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
28,264,79,185,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
28,267,82,185,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
28,271,86,185,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
28,280,95,185,"weekday","night","travelling","unknown","restaurant",0,1,0,"night"
28,289,104,185,"weekday","beforelunch","working","unknown","grocery",0,1,0,"midday"
28,291,106,185,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
28,296,111,185,"weekend","evening","travelling","warm","restaurant",0,1,0,"night"
28,308,123,185,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
28,309,124,185,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
28,310,125,185,"weekend","morning","leisure","unknown","grocery",1,1,1,"morning"
28,314,129,185,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
28,316,131,185,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
28,317,132,185,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
28,318,133,185,"weekend","lunch","working","unknown","restaurant",1,1,1,"midday"
28,326,141,185,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
28,328,143,185,"weekday","afternoon","working","warm","restaurant",1,1,1,"midday"
28,330,145,185,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
28,332,147,185,"weekend","afternoon","unknown","warm","restaurant",0,1,1,"midday"
28,334,149,185,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
28,336,151,185,"weekend","afternoon","shopping","freezing","grocery",0,1,1,"midday"
28,341,156,185,"weekend","dinner","unknown","hot","grocery",1,1,1,"night"
28,342,157,185,"unknown","night","leisure","cold","restaurant",1,1,1,"night"
28,347,162,185,"weekend","beforelunch","working","hot","grocery",0,1,1,"midday"
28,348,163,185,"weekday","night","working","cold","grocery",0,1,1,"night"
28,350,165,185,"weekday","beforelunch","travelling","warm","grocery",1,1,1,"midday"
28,351,166,185,"weekend","beforelunch","travelling","hot","grocery",0,1,1,"midday"
28,357,172,185,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
28,359,174,185,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
28,360,175,185,"weekday","unknown","travelling","warm","restaurant",0,1,1,"unknown"
28,364,179,185,"unknown","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
28,368,183,185,"weekday","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
29,197,4,193,"weekend","afternoon","unknown","unknown","grocery",0,0,0,"midday"
29,205,12,193,"weekend","lunch","unknown","cold","restaurant",0,0,0,"midday"
29,207,14,193,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
29,215,22,193,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
29,221,28,193,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
29,226,33,193,"weekday","dinner","shopping","unknown","restaurant",0,0,0,"night"
29,229,36,193,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
29,230,37,193,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
29,233,40,193,"weekday","dinner","working","cold","grocery",0,0,0,"night"
29,234,41,193,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
29,247,54,193,"weekend","lunch","unknown","cold","grocery",0,0,0,"midday"
29,253,60,193,"weekend","dinner","unknown","freezing","grocery",1,1,0,"night"
29,257,64,193,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
29,260,67,193,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
29,261,68,193,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
29,275,82,193,"weekend","lunch","working","unknown","grocery",0,1,0,"midday"
29,278,85,193,"weekend","morning","travelling","cold","restaurant",1,1,0,"morning"
29,285,92,193,"weekday","dinner","leisure","cold","restaurant",0,1,0,"night"
29,301,108,193,"weekday","morning","morningrituals","warm","restaurant",0,1,0,"morning"
29,304,111,193,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
29,319,126,193,"unknown","lunch","travelling","warm","grocery",0,1,1,"midday"
29,342,149,193,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
29,349,156,193,"weekend","beforelunch","working","freezing","restaurant",0,1,1,"midday"
29,364,171,193,"weekend","afternoon","travelling","warm","restaurant",1,1,1,"midday"
29,370,177,193,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
29,372,179,193,"weekday","afternoon","shopping","unknown","grocery",0,1,1,"midday"
30,197,0,197,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
30,198,1,197,"weekday","beforelunch","working","freezing","restaurant",0,0,0,"midday"
30,199,2,197,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
30,201,4,197,"weekday","afternoon","unknown","unknown","restaurant",1,0,0,"midday"
30,202,5,197,"weekend","lunch","unknown","warm","grocery",0,0,0,"midday"
30,203,6,197,"weekend","beforelunch","unknown","unknown","restaurant",1,0,0,"midday"
30,204,7,197,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
30,205,8,197,"weekday","beforelunch","shopping","warm","restaurant",0,0,0,"midday"
30,206,9,197,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
30,212,15,197,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
30,213,16,197,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
30,214,17,197,"weekday","breakfast","travelling","hot","grocery",1,0,0,"morning"
30,215,18,197,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
30,217,20,197,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
30,219,22,197,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
30,223,26,197,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
30,226,29,197,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
30,227,30,197,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
30,229,32,197,"weekend","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
30,230,33,197,"weekday","lunch","working","warm","restaurant",0,0,0,"midday"
30,233,36,197,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
30,234,37,197,"weekday","lunch","leisure","warm","grocery",0,0,0,"midday"
30,239,42,197,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
30,241,44,197,"unknown","dinner","shopping","freezing","grocery",0,0,0,"night"
30,245,48,197,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
30,246,49,197,"weekend","afternoon","travelling","warm","restaurant",0,0,0,"midday"
30,247,50,197,"unknown","beforelunch","unknown","unknown","restaurant",1,0,0,"midday"
30,250,53,197,"weekday","breakfast","unknown","cold","grocery",1,0,0,"morning"
30,252,55,197,"weekday","breakfast","leisure","cold","restaurant",1,0,0,"morning"
30,256,59,197,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
30,257,60,197,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
30,258,61,197,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
30,259,62,197,"weekday","lunch","working","cold","grocery",0,1,0,"midday"
30,260,63,197,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
30,261,64,197,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
30,262,65,197,"unknown","lunch","working","unknown","grocery",0,1,0,"midday"
30,263,66,197,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
30,264,67,197,"weekend","afternoon","unknown","freezing","restaurant",1,1,0,"midday"
30,265,68,197,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
30,266,69,197,"weekend","morning","travelling","warm","restaurant",0,1,0,"morning"
30,267,70,197,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
30,268,71,197,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
30,269,72,197,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
30,270,73,197,"weekend","beforelunch","working","freezing","grocery",0,1,0,"midday"
30,273,76,197,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
30,274,77,197,"weekday","lunch","unknown","freezing","restaurant",0,1,0,"midday"
30,275,78,197,"weekday","beforelunch","leisure","cold","restaurant",1,1,0,"midday"
30,276,79,197,"weekday","evening","travelling","freezing","restaurant",0,1,0,"night"
30,280,83,197,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
30,281,84,197,"weekend","afternoon","working","cold","grocery",1,1,0,"midday"
30,282,85,197,"weekday","afternoon","leisure","hot","restaurant",0,1,0,"midday"
30,283,86,197,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
30,284,87,197,"weekend","beforelunch","shopping","hot","restaurant",0,1,0,"midday"
30,285,88,197,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
30,287,90,197,"weekday","earlymorning","unknown","cold","restaurant",0,1,0,"morning"
30,288,91,197,"weekend","morning","working","hot","grocery",0,1,0,"morning"
30,289,92,197,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
30,290,93,197,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
30,291,94,197,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
30,292,95,197,"weekday","lunch","unknown","hot","restaurant",0,1,0,"midday"
30,293,96,197,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
30,294,97,197,"weekend","dinner","unknown","cold","grocery",0,1,0,"night"
30,297,100,197,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
30,298,101,197,"weekday","morning","working","cold","restaurant",0,1,0,"morning"
30,299,102,197,"weekend","morning","working","freezing","grocery",0,1,0,"morning"
30,303,106,197,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
30,304,107,197,"weekday","breakfast","leisure","warm","grocery",1,1,0,"morning"
30,305,108,197,"weekday","dinner","unknown","warm","restaurant",0,1,0,"night"
30,310,113,197,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
30,311,114,197,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
30,313,116,197,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
30,314,117,197,"weekday","afternoon","shopping","cold","grocery",1,1,1,"midday"
30,317,120,197,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
30,318,121,197,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
30,319,122,197,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
30,320,123,197,"unknown","morning","travelling","freezing","grocery",0,1,1,"morning"
30,321,124,197,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
30,322,125,197,"weekend","lunch","shopping","warm","grocery",0,1,1,"midday"
30,323,126,197,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
30,324,127,197,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
30,328,131,197,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
30,330,133,197,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
30,332,135,197,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
30,333,136,197,"weekend","breakfast","travelling","unknown","grocery",0,1,1,"morning"
30,334,137,197,"weekday","beforelunch","working","cold","grocery",1,1,1,"midday"
30,336,139,197,"weekend","morning","unknown","hot","grocery",0,1,1,"morning"
30,337,140,197,"weekend","afternoon","shopping","cold","restaurant",0,1,1,"midday"
30,338,141,197,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
30,341,144,197,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
30,343,146,197,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
30,344,147,197,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
30,345,148,197,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
30,348,151,197,"weekend","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
30,350,153,197,"weekend","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
30,351,154,197,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
30,353,156,197,"weekday","earlymorning","unknown","cold","restaurant",1,1,1,"morning"
30,355,158,197,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
30,356,159,197,"weekend","beforelunch","working","cold","restaurant",1,1,1,"midday"
30,357,160,197,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
30,360,163,197,"weekday","morning","working","cold","grocery",0,1,1,"morning"
30,361,164,197,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
30,365,168,197,"unknown","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
30,366,169,197,"weekday","lunch","working","unknown","restaurant",0,1,1,"midday"
30,367,170,197,"weekday","lunch","morningrituals","cold","restaurant",0,1,1,"midday"
30,371,174,197,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
30,374,177,197,"weekday","beforelunch","unknown","freezing","restaurant",1,1,1,"midday"
30,375,178,197,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
30,377,180,197,"weekday","afternoon","shopping","unknown","grocery",0,1,1,"midday"
30,380,183,197,"weekday","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
31,205,1,204,"weekday","lunch","leisure","freezing","restaurant",0,0,0,"midday"
31,207,3,204,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
31,208,4,204,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
31,210,6,204,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
31,211,7,204,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
31,213,9,204,"weekday","beforelunch","leisure","warm","grocery",0,0,0,"midday"
31,215,11,204,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
31,216,12,204,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
31,217,13,204,"weekday","breakfast","morningrituals","freezing","grocery",0,0,0,"morning"
31,218,14,204,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
31,219,15,204,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
31,220,16,204,"weekday","breakfast","workingout","cold","grocery",0,0,0,"morning"
31,223,19,204,"weekend","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
31,224,20,204,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
31,227,23,204,"weekday","beforelunch","unknown","hot","grocery",0,0,0,"midday"
31,228,24,204,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
31,229,25,204,"weekend","beforelunch","morningrituals","cold","grocery",0,0,0,"midday"
31,231,27,204,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
31,232,28,204,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
31,233,29,204,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
31,235,31,204,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
31,236,32,204,"weekend","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
31,237,33,204,"weekend","dinner","travelling","unknown","grocery",0,0,0,"night"
31,242,38,204,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
31,248,44,204,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
31,251,47,204,"weekday","dinner","travelling","cold","restaurant",1,0,0,"night"
31,252,48,204,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
31,253,49,204,"weekday","breakfast","unknown","warm","restaurant",0,0,0,"morning"
31,254,50,204,"weekday","beforelunch","travelling","hot","grocery",1,0,0,"midday"
31,255,51,204,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
31,257,53,204,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
31,259,55,204,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
31,260,56,204,"weekend","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
31,262,58,204,"weekend","evening","unknown","unknown","restaurant",0,1,0,"night"
31,264,60,204,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
31,266,62,204,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
31,269,65,204,"weekday","morning","travelling","freezing","grocery",0,1,0,"morning"
31,270,66,204,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
31,271,67,204,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
31,272,68,204,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
31,273,69,204,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
31,274,70,204,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
31,275,71,204,"weekend","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
31,277,73,204,"weekday","beforelunch","working","cold","grocery",1,1,0,"midday"
31,278,74,204,"weekend","afternoon","working","unknown","grocery",1,1,0,"midday"
31,281,77,204,"weekday","breakfast","leisure","unknown","restaurant",0,1,0,"morning"
31,284,80,204,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
31,288,84,204,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
31,289,85,204,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
31,290,86,204,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
31,291,87,204,"weekday","dinner","unknown","cold","grocery",0,1,0,"night"
31,292,88,204,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
31,293,89,204,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
31,296,92,204,"weekend","afternoon","shopping","cold","grocery",1,1,0,"midday"
31,297,93,204,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
31,298,94,204,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
31,299,95,204,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
31,300,96,204,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
31,301,97,204,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
31,302,98,204,"weekend","lunch","unknown","warm","grocery",0,1,0,"midday"
31,303,99,204,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
31,304,100,204,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
31,305,101,204,"weekday","afternoon","working","freezing","grocery",1,1,0,"midday"
31,307,103,204,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
31,310,106,204,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
31,312,108,204,"weekend","unknown","workingout","warm","restaurant",0,1,0,"unknown"
31,314,110,204,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
31,315,111,204,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
31,316,112,204,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
31,317,113,204,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
31,322,118,204,"weekend","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
31,323,119,204,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
31,324,120,204,"unknown","breakfast","travelling","warm","restaurant",1,1,1,"morning"
31,326,122,204,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
31,328,124,204,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
31,330,126,204,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
31,332,128,204,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
31,333,129,204,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
31,334,130,204,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
31,335,131,204,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
31,337,133,204,"weekday","morning","working","warm","restaurant",0,1,1,"morning"
31,338,134,204,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
31,340,136,204,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
31,341,137,204,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
31,342,138,204,"weekday","afternoon","shopping","hot","grocery",1,1,1,"midday"
31,343,139,204,"weekday","beforelunch","shopping","unknown","restaurant",0,1,1,"midday"
31,346,142,204,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
31,348,144,204,"weekend","beforelunch","travelling","hot","grocery",0,1,1,"midday"
31,349,145,204,"weekend","breakfast","leisure","cold","grocery",0,1,1,"morning"
31,350,146,204,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
31,351,147,204,"weekend","afternoon","unknown","cold","grocery",1,1,1,"midday"
31,353,149,204,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
31,354,150,204,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
31,355,151,204,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
31,356,152,204,"weekday","beforelunch","shopping","unknown","grocery",0,1,1,"midday"
31,359,155,204,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
31,360,156,204,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
31,361,157,204,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
31,362,158,204,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
31,365,161,204,"weekend","lunch","travelling","hot","grocery",1,1,1,"midday"
31,366,162,204,"weekend","lunch","unknown","freezing","grocery",0,1,1,"midday"
31,367,163,204,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
31,368,164,204,"weekend","night","travelling","unknown","grocery",0,1,1,"night"
31,369,165,204,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
31,370,166,204,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
31,374,170,204,"weekend","afternoon","leisure","cold","restaurant",1,1,1,"midday"
31,380,176,204,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
31,381,177,204,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
31,384,180,204,"unknown","earlymorning","working","warm","restaurant",0,1,1,"morning"
31,385,181,204,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
31,386,182,204,"weekday","dinner","unknown","warm","restaurant",0,1,1,"night"
31,387,183,204,"weekday","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
32,216,8,208,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
32,217,9,208,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
32,218,10,208,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
32,227,19,208,"weekday","afternoon","shopping","unknown","grocery",0,0,0,"midday"
32,233,25,208,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
32,246,38,208,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
32,251,43,208,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
32,253,45,208,"weekday","morning","leisure","warm","restaurant",0,0,0,"morning"
32,254,46,208,"weekday","beforelunch","working","cold","grocery",0,0,0,"midday"
32,256,48,208,"weekday","afternoon","working","cold","restaurant",0,0,0,"midday"
32,265,57,208,"weekday","breakfast","shopping","freezing","restaurant",0,1,0,"morning"
32,272,64,208,"weekday","beforelunch","working","warm","restaurant",0,1,0,"midday"
32,286,78,208,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
32,289,81,208,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
32,293,85,208,"weekday","evening","unknown","freezing","restaurant",0,1,0,"night"
32,294,86,208,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
32,297,89,208,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
32,301,93,208,"weekday","breakfast","travelling","hot","restaurant",0,1,0,"morning"
32,302,94,208,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
32,307,99,208,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
32,310,102,208,"weekday","morning","unknown","freezing","grocery",0,1,0,"morning"
32,314,106,208,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
32,315,107,208,"unknown","lunch","unknown","hot","restaurant",0,1,0,"midday"
32,321,113,208,"weekend","beforelunch","working","unknown","restaurant",0,1,1,"midday"
32,322,114,208,"weekend","lunch","working","warm","grocery",0,1,1,"midday"
32,337,129,208,"weekday","beforelunch","shopping","hot","grocery",0,1,1,"midday"
32,344,136,208,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
32,347,139,208,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
32,349,141,208,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
32,350,142,208,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
32,365,157,208,"weekend","lunch","unknown","cold","grocery",1,1,1,"midday"
32,367,159,208,"weekend","afternoon","shopping","freezing","grocery",1,1,1,"midday"
32,374,166,208,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
32,382,174,208,"weekend","earlymorning","morningrituals","freezing","restaurant",0,1,1,"morning"
32,383,175,208,"weekday","night","shopping","cold","restaurant",1,1,1,"night"
33,219,1,218,"weekend","lunch","travelling","unknown","restaurant",1,0,0,"midday"
33,223,5,218,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
33,226,8,218,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
33,228,10,218,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
33,239,21,218,"weekend","beforelunch","morningrituals","warm","grocery",0,0,0,"midday"
33,242,24,218,"weekend","afternoon","unknown","unknown","grocery",1,0,0,"midday"
33,243,25,218,"weekend","lunch","leisure","cold","restaurant",0,0,0,"midday"
33,246,28,218,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
33,252,34,218,"weekday","lunch","unknown","unknown","grocery",0,0,0,"midday"
33,253,35,218,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
33,256,38,218,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
33,259,41,218,"weekday","night","travelling","unknown","grocery",0,0,0,"night"
33,260,42,218,"weekend","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
33,262,44,218,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
33,263,45,218,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
33,265,47,218,"weekday","afternoon","unknown","cold","grocery",1,0,0,"midday"
33,266,48,218,"weekday","latenight","working","cold","restaurant",1,0,0,"night"
33,268,50,218,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
33,275,57,218,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
33,276,58,218,"weekday","beforelunch","leisure","unknown","grocery",0,1,0,"midday"
33,279,61,218,"weekend","beforelunch","travelling","hot","grocery",0,1,0,"midday"
33,280,62,218,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
33,291,73,218,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
33,294,76,218,"weekend","dinner","unknown","warm","grocery",0,1,0,"night"
33,301,83,218,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
33,311,93,218,"weekend","night","travelling","warm","grocery",0,1,0,"night"
33,315,97,218,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
33,319,101,218,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
33,321,103,218,"weekend","morning","travelling","cold","restaurant",1,1,0,"morning"
33,323,105,218,"weekday","morning","travelling","unknown","restaurant",1,1,0,"morning"
33,324,106,218,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
33,325,107,218,"weekend","afternoon","unknown","cold","restaurant",0,1,0,"midday"
33,333,115,218,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
33,335,117,218,"weekend","breakfast","working","freezing","grocery",1,1,1,"morning"
33,344,126,218,"weekday","lunch","working","unknown","restaurant",0,1,1,"midday"
33,345,127,218,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
33,351,133,218,"weekday","beforelunch","working","freezing","restaurant",0,1,1,"midday"
33,354,136,218,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
33,356,138,218,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
33,358,140,218,"weekday","evening","travelling","warm","restaurant",0,1,1,"night"
33,366,148,218,"weekend","lunch","travelling","freezing","grocery",1,1,1,"midday"
33,370,152,218,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
33,371,153,218,"weekend","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
33,374,156,218,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
33,375,157,218,"weekend","morning","leisure","freezing","restaurant",0,1,1,"morning"
33,383,165,218,"weekday","lunch","shopping","hot","restaurant",0,1,1,"midday"
33,392,174,218,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
33,393,175,218,"weekday","dinner","leisure","freezing","restaurant",0,1,1,"night"
33,394,176,218,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
33,397,179,218,"weekday","earlymorning","morningrituals","freezing","restaurant",0,1,1,"morning"
33,399,181,218,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
33,400,182,218,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
34,237,8,229,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
34,238,9,229,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
34,246,17,229,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
34,252,23,229,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
34,257,28,229,"weekday","earlymorning","unknown","unknown","grocery",0,0,0,"morning"
34,260,31,229,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
34,262,33,229,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
34,263,34,229,"weekend","dinner","travelling","freezing","grocery",0,0,0,"night"
34,264,35,229,"weekend","afternoon","unknown","warm","grocery",0,0,0,"midday"
34,267,38,229,"weekday","evening","leisure","unknown","restaurant",1,0,0,"night"
34,275,46,229,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
34,276,47,229,"weekday","beforelunch","working","unknown","grocery",0,0,0,"midday"
34,284,55,229,"weekday","beforelunch","leisure","hot","restaurant",0,0,0,"midday"
34,288,59,229,"weekend","afternoon","travelling","cold","restaurant",1,1,0,"midday"
34,291,62,229,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
34,292,63,229,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
34,306,77,229,"weekday","earlymorning","shopping","freezing","restaurant",0,1,0,"morning"
34,314,85,229,"weekend","dinner","travelling","unknown","grocery",0,1,0,"night"
34,325,96,229,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
34,329,100,229,"weekend","afternoon","travelling","hot","restaurant",0,1,0,"midday"
34,332,103,229,"weekday","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
34,341,112,229,"weekend","lunch","travelling","warm","grocery",0,1,0,"midday"
34,344,115,229,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
34,346,117,229,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
34,347,118,229,"weekday","breakfast","morningrituals","warm","restaurant",0,1,1,"morning"
34,348,119,229,"weekend","afternoon","unknown","hot","restaurant",1,1,1,"midday"
34,352,123,229,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
34,356,127,229,"weekend","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
34,357,128,229,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
34,365,136,229,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
34,367,138,229,"weekday","breakfast","shopping","cold","restaurant",0,1,1,"morning"
34,368,139,229,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
34,369,140,229,"weekday","afternoon","leisure","cold","restaurant",1,1,1,"midday"
34,371,142,229,"weekend","unknown","travelling","warm","restaurant",1,1,1,"unknown"
34,376,147,229,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
34,377,148,229,"weekend","afternoon","leisure","cold","grocery",0,1,1,"midday"
34,384,155,229,"weekday","unknown","leisure","cold","restaurant",0,1,1,"unknown"
34,387,158,229,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
34,391,162,229,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
34,394,165,229,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
34,403,174,229,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
34,407,178,229,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
34,409,180,229,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
34,412,183,229,"weekday","lunch","travelling","warm","grocery",1,1,1,"midday"
35,231,0,231,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
35,232,1,231,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
35,234,3,231,"weekday","lunch","unknown","warm","restaurant",0,0,0,"midday"
35,236,5,231,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
35,237,6,231,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
35,238,7,231,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
35,240,9,231,"weekend","morning","travelling","cold","restaurant",0,0,0,"morning"
35,243,12,231,"unknown","morning","travelling","unknown","grocery",1,0,0,"morning"
35,245,14,231,"weekday","earlymorning","travelling","freezing","grocery",0,0,0,"morning"
35,247,16,231,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
35,251,20,231,"weekday","beforelunch","unknown","freezing","restaurant",0,0,0,"midday"
35,253,22,231,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
35,254,23,231,"weekend","night","travelling","cold","restaurant",0,0,0,"night"
35,257,26,231,"weekday","lunch","working","freezing","grocery",1,0,0,"midday"
35,259,28,231,"weekday","lunch","leisure","hot","restaurant",0,0,0,"midday"
35,264,33,231,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
35,265,34,231,"unknown","breakfast","unknown","unknown","restaurant",1,0,0,"morning"
35,268,37,231,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
35,270,39,231,"weekend","evening","shopping","cold","restaurant",1,0,0,"night"
35,271,40,231,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
35,274,43,231,"weekday","latenight","shopping","warm","grocery",0,0,0,"night"
35,275,44,231,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
35,277,46,231,"weekend","breakfast","unknown","cold","grocery",0,0,0,"morning"
35,278,47,231,"weekday","lunch","leisure","warm","restaurant",1,0,0,"midday"
35,279,48,231,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
35,280,49,231,"weekend","breakfast","unknown","warm","restaurant",0,0,0,"morning"
35,281,50,231,"unknown","lunch","working","freezing","restaurant",1,0,0,"midday"
35,282,51,231,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
35,284,53,231,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
35,285,54,231,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
35,286,55,231,"weekday","lunch","working","unknown","restaurant",0,0,0,"midday"
35,287,56,231,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
35,288,57,231,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
35,289,58,231,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
35,290,59,231,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
35,291,60,231,"weekday","afternoon","leisure","freezing","grocery",0,1,0,"midday"
35,293,62,231,"weekday","latenight","shopping","hot","grocery",0,1,0,"night"
35,294,63,231,"weekday","earlymorning","working","freezing","grocery",0,1,0,"morning"
35,295,64,231,"weekday","lunch","working","hot","restaurant",0,1,0,"midday"
35,296,65,231,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
35,297,66,231,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
35,298,67,231,"weekend","breakfast","travelling","warm","restaurant",1,1,0,"morning"
35,300,69,231,"weekend","lunch","travelling","hot","grocery",0,1,0,"midday"
35,301,70,231,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
35,302,71,231,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
35,304,73,231,"weekend","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
35,306,75,231,"weekday","afternoon","leisure","freezing","grocery",1,1,0,"midday"
35,307,76,231,"weekday","night","travelling","unknown","restaurant",1,1,0,"night"
35,309,78,231,"weekend","afternoon","unknown","unknown","grocery",1,1,0,"midday"
35,310,79,231,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
35,311,80,231,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
35,313,82,231,"weekend","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
35,314,83,231,"weekend","lunch","shopping","cold","grocery",0,1,0,"midday"
35,316,85,231,"weekday","lunch","working","warm","restaurant",0,1,0,"midday"
35,317,86,231,"weekend","lunch","unknown","cold","grocery",1,1,0,"midday"
35,318,87,231,"weekend","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
35,319,88,231,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
35,320,89,231,"weekend","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
35,321,90,231,"weekday","morning","shopping","warm","grocery",0,1,0,"morning"
35,322,91,231,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
35,323,92,231,"weekday","morning","unknown","warm","restaurant",0,1,0,"morning"
35,324,93,231,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
35,325,94,231,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
35,326,95,231,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
35,328,97,231,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
35,332,101,231,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
35,333,102,231,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
35,336,105,231,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
35,337,106,231,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
35,338,107,231,"weekend","evening","travelling","cold","restaurant",1,1,0,"night"
35,340,109,231,"weekday","earlymorning","travelling","cold","grocery",1,1,0,"morning"
35,341,110,231,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
35,342,111,231,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
35,343,112,231,"weekend","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
35,344,113,231,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
35,345,114,231,"weekday","lunch","working","unknown","grocery",0,1,1,"midday"
35,346,115,231,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
35,348,117,231,"weekend","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
35,349,118,231,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
35,350,119,231,"weekday","unknown","shopping","cold","grocery",1,1,1,"unknown"
35,351,120,231,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
35,352,121,231,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
35,353,122,231,"weekend","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
35,354,123,231,"weekday","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
35,356,125,231,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
35,357,126,231,"weekday","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
35,363,132,231,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
35,366,135,231,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
35,368,137,231,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
35,369,138,231,"weekday","dinner","travelling","cold","restaurant",1,1,1,"night"
35,370,139,231,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
35,372,141,231,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
35,373,142,231,"weekday","lunch","shopping","unknown","grocery",1,1,1,"midday"
35,374,143,231,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
35,376,145,231,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
35,377,146,231,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
35,379,148,231,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
35,380,149,231,"weekday","evening","travelling","cold","grocery",0,1,1,"night"
35,381,150,231,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
35,382,151,231,"weekday","earlymorning","unknown","cold","grocery",1,1,1,"morning"
35,383,152,231,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
35,386,155,231,"weekend","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
35,387,156,231,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
35,388,157,231,"weekday","morning","unknown","freezing","grocery",0,1,1,"morning"
35,389,158,231,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
35,390,159,231,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
35,391,160,231,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
35,393,162,231,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
35,394,163,231,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
35,395,164,231,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
35,397,166,231,"weekday","breakfast","morningrituals","warm","restaurant",1,1,1,"morning"
35,398,167,231,"weekday","breakfast","shopping","hot","restaurant",1,1,1,"morning"
35,400,169,231,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
35,403,172,231,"weekday","lunch","unknown","freezing","grocery",1,1,1,"midday"
35,405,174,231,"weekend","lunch","working","cold","grocery",1,1,1,"midday"
35,407,176,231,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
35,408,177,231,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
35,409,178,231,"weekday","beforelunch","leisure","freezing","restaurant",0,1,1,"midday"
35,413,182,231,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
35,414,183,231,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
36,244,9,235,"weekend","beforelunch","working","hot","grocery",0,0,0,"midday"
36,248,13,235,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
36,252,17,235,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
36,254,19,235,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
36,263,28,235,"weekday","lunch","leisure","warm","grocery",0,0,0,"midday"
36,271,36,235,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
36,274,39,235,"weekday","beforelunch","shopping","freezing","restaurant",0,0,0,"midday"
36,288,53,235,"weekday","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
36,300,65,235,"weekend","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
36,304,69,235,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
36,306,71,235,"weekday","breakfast","unknown","unknown","restaurant",0,1,0,"morning"
36,309,74,235,"weekend","night","travelling","unknown","grocery",1,1,0,"night"
36,312,77,235,"weekday","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
36,317,82,235,"weekday","beforelunch","unknown","warm","grocery",1,1,0,"midday"
36,320,85,235,"weekend","morning","travelling","cold","restaurant",0,1,0,"morning"
36,321,86,235,"weekday","breakfast","leisure","cold","grocery",0,1,0,"morning"
36,324,89,235,"weekend","morning","shopping","cold","restaurant",0,1,0,"morning"
36,329,94,235,"weekday","breakfast","travelling","hot","grocery",1,1,0,"morning"
36,341,106,235,"weekday","beforelunch","unknown","warm","grocery",0,1,0,"midday"
36,342,107,235,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
36,345,110,235,"weekend","lunch","unknown","unknown","restaurant",0,1,0,"midday"
36,348,113,235,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
36,354,119,235,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
36,362,127,235,"weekday","beforelunch","unknown","cold","grocery",1,1,1,"midday"
36,364,129,235,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
36,370,135,235,"weekend","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
36,380,145,235,"weekend","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
36,381,146,235,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
36,382,147,235,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
36,384,149,235,"weekday","dinner","shopping","freezing","restaurant",0,1,1,"night"
36,393,158,235,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
36,394,159,235,"weekend","beforelunch","travelling","warm","grocery",0,1,1,"midday"
36,399,164,235,"weekend","morning","travelling","warm","grocery",0,1,1,"morning"
36,401,166,235,"weekday","afternoon","morningrituals","unknown","grocery",0,1,1,"midday"
36,405,170,235,"weekday","morning","working","warm","grocery",0,1,1,"morning"
36,407,172,235,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
36,417,182,235,"weekend","latenight","travelling","warm","grocery",1,1,1,"night"
37,242,2,240,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
37,243,3,240,"unknown","breakfast","travelling","cold","restaurant",1,0,0,"morning"
37,247,7,240,"weekend","beforelunch","travelling","warm","grocery",0,0,0,"midday"
37,250,10,240,"weekend","lunch","working","freezing","grocery",0,0,0,"midday"
37,251,11,240,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
37,262,22,240,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
37,282,42,240,"weekday","beforelunch","working","cold","restaurant",0,0,0,"midday"
37,284,44,240,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
37,295,55,240,"weekday","afternoon","working","unknown","grocery",0,0,0,"midday"
37,305,65,240,"weekday","lunch","leisure","warm","restaurant",0,1,0,"midday"
37,306,66,240,"weekend","lunch","unknown","freezing","restaurant",0,1,0,"midday"
37,307,67,240,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
37,315,75,240,"weekday","evening","unknown","hot","restaurant",0,1,0,"night"
37,322,82,240,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
37,323,83,240,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
37,325,85,240,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
37,331,91,240,"weekday","afternoon","morningrituals","warm","grocery",0,1,0,"midday"
37,334,94,240,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
37,336,96,240,"weekend","lunch","travelling","hot","grocery",0,1,0,"midday"
37,339,99,240,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
37,345,105,240,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
37,346,106,240,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
37,359,119,240,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
37,361,121,240,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
37,375,135,240,"weekday","morning","leisure","freezing","grocery",0,1,1,"morning"
37,383,143,240,"weekday","lunch","morningrituals","cold","restaurant",1,1,1,"midday"
37,389,149,240,"weekday","beforelunch","working","unknown","restaurant",0,1,1,"midday"
37,391,151,240,"weekday","night","travelling","cold","grocery",1,1,1,"night"
37,404,164,240,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
37,409,169,240,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
37,420,180,240,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
37,422,182,240,"weekend","lunch","working","cold","restaurant",0,1,1,"midday"
38,246,0,246,"weekend","lunch","unknown","freezing","grocery",0,0,0,"midday"
38,247,1,246,"weekday","dinner","working","freezing","grocery",0,0,0,"night"
38,256,10,246,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
38,259,13,246,"weekend","afternoon","travelling","freezing","grocery",1,0,0,"midday"
38,261,15,246,"weekday","earlymorning","working","freezing","grocery",0,0,0,"morning"
38,262,16,246,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
38,263,17,246,"weekday","afternoon","leisure","hot","grocery",1,0,0,"midday"
38,266,20,246,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
38,269,23,246,"weekend","dinner","travelling","freezing","grocery",1,0,0,"night"
38,274,28,246,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
38,279,33,246,"weekday","evening","travelling","cold","restaurant",1,0,0,"night"
38,282,36,246,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
38,285,39,246,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
38,290,44,246,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
38,291,45,246,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
38,293,47,246,"weekend","breakfast","unknown","hot","grocery",0,0,0,"morning"
38,297,51,246,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
38,301,55,246,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
38,304,58,246,"unknown","lunch","shopping","hot","grocery",0,1,0,"midday"
38,307,61,246,"weekday","morning","travelling","freezing","grocery",0,1,0,"morning"
38,309,63,246,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
38,311,65,246,"weekday","afternoon","travelling","hot","grocery",1,1,0,"midday"
38,312,66,246,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
38,314,68,246,"weekday","afternoon","unknown","hot","grocery",1,1,0,"midday"
38,319,73,246,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
38,325,79,246,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
38,327,81,246,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
38,329,83,246,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
38,336,90,246,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
38,337,91,246,"weekday","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
38,338,92,246,"weekday","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
38,339,93,246,"weekday","dinner","travelling","cold","grocery",0,1,0,"night"
38,348,102,246,"weekday","night","travelling","hot","grocery",1,1,0,"night"
38,349,103,246,"weekend","lunch","travelling","warm","restaurant",1,1,0,"midday"
38,357,111,246,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
38,358,112,246,"weekend","afternoon","working","cold","grocery",0,1,0,"midday"
38,360,114,246,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
38,364,118,246,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
38,366,120,246,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
38,369,123,246,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
38,370,124,246,"weekday","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
38,372,126,246,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
38,374,128,246,"weekday","earlymorning","travelling","cold","grocery",1,1,1,"morning"
38,376,130,246,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
38,380,134,246,"weekday","breakfast","travelling","cold","restaurant",1,1,1,"morning"
38,384,138,246,"weekday","beforelunch","leisure","unknown","restaurant",1,1,1,"midday"
38,389,143,246,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
38,404,158,246,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
38,408,162,246,"weekday","beforelunch","unknown","cold","restaurant",0,1,1,"midday"
38,412,166,246,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
38,415,169,246,"unknown","latenight","working","unknown","grocery",0,1,1,"night"
38,417,171,246,"weekday","afternoon","leisure","unknown","grocery",1,1,1,"midday"
38,423,177,246,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
38,426,180,246,"weekend","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
38,427,181,246,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
38,429,183,246,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
39,259,2,257,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
39,263,6,257,"weekday","afternoon","morningrituals","hot","grocery",1,0,0,"midday"
39,276,19,257,"weekday","afternoon","unknown","unknown","restaurant",0,0,0,"midday"
39,278,21,257,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
39,279,22,257,"weekday","breakfast","unknown","cold","restaurant",1,0,0,"morning"
39,285,28,257,"weekday","lunch","working","cold","grocery",1,0,0,"midday"
39,288,31,257,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
39,290,33,257,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
39,296,39,257,"weekday","morning","travelling","cold","grocery",1,0,0,"morning"
39,303,46,257,"weekend","lunch","shopping","freezing","grocery",0,0,0,"midday"
39,310,53,257,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
39,320,63,257,"weekend","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
39,323,66,257,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
39,331,74,257,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
39,345,88,257,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
39,349,92,257,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
39,352,95,257,"weekday","lunch","shopping","unknown","grocery",0,1,0,"midday"
39,357,100,257,"weekday","dinner","working","warm","grocery",0,1,0,"night"
39,361,104,257,"weekday","unknown","travelling","cold","grocery",1,1,0,"unknown"
39,363,106,257,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
39,366,109,257,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
39,369,112,257,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
39,397,140,257,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
39,400,143,257,"weekday","night","travelling","warm","restaurant",1,1,1,"night"
39,410,153,257,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
39,416,159,257,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
39,424,167,257,"weekend","morning","unknown","cold","grocery",0,1,1,"morning"
39,426,169,257,"weekday","breakfast","shopping","freezing","grocery",0,1,1,"morning"
39,428,171,257,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
39,430,173,257,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
39,432,175,257,"weekday","beforelunch","unknown","warm","restaurant",0,1,1,"midday"
39,436,179,257,"weekday","breakfast","working","warm","restaurant",1,1,1,"morning"
40,258,0,258,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
40,260,2,258,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
40,262,4,258,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
40,263,5,258,"weekday","lunch","shopping","unknown","grocery",0,0,0,"midday"
40,264,6,258,"weekday","breakfast","shopping","freezing","restaurant",1,0,0,"morning"
40,266,8,258,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
40,267,9,258,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
40,268,10,258,"weekday","night","travelling","unknown","grocery",0,0,0,"night"
40,269,11,258,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
40,271,13,258,"weekend","lunch","travelling","hot","restaurant",0,0,0,"midday"
40,275,17,258,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
40,276,18,258,"weekend","afternoon","travelling","warm","grocery",1,0,0,"midday"
40,277,19,258,"weekday","breakfast","shopping","warm","restaurant",0,0,0,"morning"
40,278,20,258,"weekday","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
40,279,21,258,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
40,282,24,258,"weekend","afternoon","leisure","warm","grocery",0,0,0,"midday"
40,289,31,258,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
40,290,32,258,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
40,291,33,258,"weekend","beforelunch","travelling","warm","restaurant",1,0,0,"midday"
40,292,34,258,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
40,293,35,258,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
40,295,37,258,"weekday","afternoon","leisure","warm","grocery",0,0,0,"midday"
40,297,39,258,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
40,298,40,258,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
40,300,42,258,"weekend","breakfast","shopping","warm","grocery",1,0,0,"morning"
40,301,43,258,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
40,302,44,258,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
40,303,45,258,"weekday","dinner","travelling","cold","restaurant",0,0,0,"night"
40,305,47,258,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
40,307,49,258,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
40,308,50,258,"unknown","lunch","unknown","unknown","grocery",0,0,0,"midday"
40,309,51,258,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
40,310,52,258,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
40,312,54,258,"weekend","dinner","travelling","warm","restaurant",1,0,0,"night"
40,313,55,258,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
40,314,56,258,"weekday","breakfast","travelling","freezing","grocery",1,0,0,"morning"
40,315,57,258,"weekday","afternoon","unknown","cold","grocery",1,1,0,"midday"
40,317,59,258,"weekday","night","unknown","cold","grocery",0,1,0,"night"
40,319,61,258,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
40,320,62,258,"weekend","beforelunch","working","cold","restaurant",1,1,0,"midday"
40,321,63,258,"weekend","breakfast","unknown","hot","grocery",0,1,0,"morning"
40,322,64,258,"weekday","lunch","working","hot","restaurant",0,1,0,"midday"
40,323,65,258,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
40,324,66,258,"weekend","lunch","unknown","unknown","restaurant",1,1,0,"midday"
40,326,68,258,"weekday","afternoon","travelling","hot","restaurant",1,1,0,"midday"
40,328,70,258,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
40,332,74,258,"weekday","morning","unknown","hot","restaurant",1,1,0,"morning"
40,333,75,258,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
40,334,76,258,"weekday","dinner","travelling","cold","restaurant",1,1,0,"night"
40,335,77,258,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
40,337,79,258,"weekday","afternoon","unknown","hot","grocery",1,1,0,"midday"
40,338,80,258,"weekday","morning","unknown","cold","grocery",1,1,0,"morning"
40,339,81,258,"weekday","morning","shopping","cold","grocery",0,1,0,"morning"
40,341,83,258,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
40,342,84,258,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
40,346,88,258,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
40,347,89,258,"weekend","breakfast","unknown","hot","restaurant",0,1,0,"morning"
40,348,90,258,"weekday","lunch","working","unknown","restaurant",1,1,0,"midday"
40,349,91,258,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
40,350,92,258,"weekend","lunch","unknown","hot","restaurant",0,1,0,"midday"
40,351,93,258,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
40,352,94,258,"weekday","dinner","working","freezing","grocery",0,1,0,"night"
40,356,98,258,"weekday","breakfast","unknown","unknown","restaurant",0,1,0,"morning"
40,357,99,258,"weekday","afternoon","shopping","cold","restaurant",1,1,0,"midday"
40,358,100,258,"weekday","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
40,359,101,258,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
40,360,102,258,"unknown","afternoon","unknown","cold","grocery",0,1,0,"midday"
40,361,103,258,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
40,362,104,258,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
40,363,105,258,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
40,365,107,258,"weekday","beforelunch","shopping","unknown","restaurant",0,1,0,"midday"
40,366,108,258,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
40,368,110,258,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
40,370,112,258,"unknown","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
40,372,114,258,"weekend","beforelunch","leisure","unknown","grocery",1,1,1,"midday"
40,373,115,258,"weekday","beforelunch","shopping","hot","restaurant",0,1,1,"midday"
40,375,117,258,"weekend","afternoon","shopping","cold","grocery",0,1,1,"midday"
40,376,118,258,"weekend","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
40,378,120,258,"weekend","dinner","travelling","freezing","restaurant",0,1,1,"night"
40,379,121,258,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
40,380,122,258,"weekend","beforelunch","leisure","cold","grocery",1,1,1,"midday"
40,381,123,258,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
40,382,124,258,"weekday","afternoon","housework","warm","restaurant",0,1,1,"midday"
40,383,125,258,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
40,385,127,258,"weekend","afternoon","working","unknown","grocery",0,1,1,"midday"
40,387,129,258,"weekday","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
40,392,134,258,"weekday","afternoon","morningrituals","cold","restaurant",0,1,1,"midday"
40,393,135,258,"weekday","breakfast","unknown","freezing","restaurant",1,1,1,"morning"
40,394,136,258,"weekend","earlymorning","leisure","cold","restaurant",1,1,1,"morning"
40,395,137,258,"weekday","lunch","shopping","cold","grocery",1,1,1,"midday"
40,396,138,258,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
40,397,139,258,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
40,399,141,258,"weekday","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
40,400,142,258,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
40,401,143,258,"weekday","beforelunch","leisure","warm","restaurant",0,1,1,"midday"
40,403,145,258,"weekday","latenight","unknown","freezing","grocery",0,1,1,"night"
40,404,146,258,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
40,405,147,258,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
40,406,148,258,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
40,407,149,258,"weekday","unknown","travelling","freezing","restaurant",0,1,1,"unknown"
40,409,151,258,"weekday","breakfast","shopping","unknown","grocery",0,1,1,"morning"
40,412,154,258,"weekday","lunch","workingout","cold","grocery",0,1,1,"midday"
40,415,157,258,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
40,418,160,258,"weekday","afternoon","unknown","cold","restaurant",1,1,1,"midday"
40,419,161,258,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
40,420,162,258,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
40,421,163,258,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
40,423,165,258,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
40,424,166,258,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
40,425,167,258,"weekday","beforelunch","working","cold","grocery",1,1,1,"midday"
40,426,168,258,"weekday","breakfast","working","freezing","restaurant",0,1,1,"morning"
40,427,169,258,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
40,428,170,258,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
40,430,172,258,"weekend","unknown","travelling","freezing","grocery",1,1,1,"unknown"
40,432,174,258,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
40,435,177,258,"weekday","beforelunch","unknown","freezing","restaurant",1,1,1,"midday"
40,436,178,258,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
40,437,179,258,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
40,438,180,258,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
40,441,183,258,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
41,286,16,270,"weekend","breakfast","travelling","warm","grocery",0,0,0,"morning"
41,335,65,270,"weekend","breakfast","shopping","hot","restaurant",0,1,0,"morning"
41,358,88,270,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
41,370,100,270,"weekday","afternoon","shopping","warm","restaurant",1,1,0,"midday"
41,371,101,270,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
41,380,110,270,"weekday","breakfast","unknown","warm","restaurant",0,1,0,"morning"
41,421,151,270,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
42,282,1,281,"weekend","beforelunch","morningrituals","cold","grocery",0,0,0,"midday"
42,284,3,281,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
42,286,5,281,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
42,287,6,281,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
42,289,8,281,"weekday","afternoon","shopping","unknown","restaurant",0,0,0,"midday"
42,290,9,281,"weekday","breakfast","leisure","freezing","grocery",0,0,0,"morning"
42,291,10,281,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
42,292,11,281,"weekday","morning","travelling","freezing","restaurant",1,0,0,"morning"
42,294,13,281,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
42,295,14,281,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
42,296,15,281,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
42,298,17,281,"unknown","afternoon","shopping","warm","restaurant",1,0,0,"midday"
42,299,18,281,"weekend","morning","leisure","unknown","grocery",1,0,0,"morning"
42,300,19,281,"weekday","evening","shopping","unknown","restaurant",0,0,0,"night"
42,305,24,281,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
42,307,26,281,"weekend","lunch","travelling","unknown","grocery",0,0,0,"midday"
42,308,27,281,"weekday","beforelunch","unknown","freezing","grocery",0,0,0,"midday"
42,312,31,281,"weekend","lunch","morningrituals","unknown","restaurant",0,0,0,"midday"
42,313,32,281,"weekday","morning","travelling","warm","restaurant",1,0,0,"morning"
42,314,33,281,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
42,315,34,281,"weekend","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
42,316,35,281,"weekend","breakfast","leisure","cold","grocery",1,0,0,"morning"
42,317,36,281,"weekend","lunch","unknown","freezing","restaurant",0,0,0,"midday"
42,318,37,281,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
42,319,38,281,"weekend","breakfast","travelling","cold","restaurant",0,0,0,"morning"
42,320,39,281,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
42,322,41,281,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
42,324,43,281,"weekend","breakfast","travelling","unknown","grocery",0,0,0,"morning"
42,325,44,281,"weekday","beforelunch","working","hot","restaurant",0,0,0,"midday"
42,326,45,281,"weekday","earlymorning","travelling","freezing","grocery",1,0,0,"morning"
42,327,46,281,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
42,328,47,281,"weekend","afternoon","travelling","warm","restaurant",1,0,0,"midday"
42,331,50,281,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
42,332,51,281,"weekday","unknown","travelling","freezing","grocery",0,0,0,"unknown"
42,334,53,281,"weekday","morning","unknown","freezing","restaurant",0,0,0,"morning"
42,335,54,281,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
42,336,55,281,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
42,337,56,281,"weekend","lunch","shopping","warm","restaurant",0,0,0,"midday"
42,339,58,281,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
42,340,59,281,"weekend","beforelunch","leisure","freezing","grocery",0,1,0,"midday"
42,341,60,281,"weekday","lunch","travelling","warm","grocery",1,1,0,"midday"
42,343,62,281,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
42,347,66,281,"weekday","night","travelling","unknown","grocery",1,1,0,"night"
42,349,68,281,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
42,350,69,281,"weekend","lunch","leisure","hot","grocery",0,1,0,"midday"
42,351,70,281,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
42,352,71,281,"weekday","afternoon","shopping","freezing","restaurant",1,1,0,"midday"
42,353,72,281,"weekday","unknown","travelling","cold","grocery",0,1,0,"unknown"
42,355,74,281,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
42,358,77,281,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
42,359,78,281,"weekend","dinner","working","unknown","grocery",0,1,0,"night"
42,360,79,281,"weekday","dinner","travelling","warm","restaurant",0,1,0,"night"
42,361,80,281,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
42,363,82,281,"weekday","evening","unknown","cold","restaurant",0,1,0,"night"
42,366,85,281,"weekday","morning","unknown","cold","grocery",1,1,0,"morning"
42,367,86,281,"weekday","lunch","unknown","hot","grocery",0,1,0,"midday"
42,368,87,281,"weekday","breakfast","working","unknown","restaurant",0,1,0,"morning"
42,370,89,281,"weekend","breakfast","shopping","freezing","restaurant",1,1,0,"morning"
42,371,90,281,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
42,372,91,281,"weekday","breakfast","working","cold","restaurant",0,1,0,"morning"
42,374,93,281,"weekday","beforelunch","morningrituals","hot","grocery",0,1,0,"midday"
42,375,94,281,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
42,377,96,281,"weekday","evening","leisure","unknown","grocery",0,1,0,"night"
42,378,97,281,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
42,380,99,281,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
42,382,101,281,"weekend","morning","working","unknown","restaurant",0,1,0,"morning"
42,383,102,281,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
42,385,104,281,"weekday","breakfast","working","cold","grocery",1,1,0,"morning"
42,386,105,281,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
42,388,107,281,"weekday","morning","unknown","warm","grocery",0,1,0,"morning"
42,389,108,281,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
42,390,109,281,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
42,391,110,281,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
42,392,111,281,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
42,393,112,281,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
42,397,116,281,"weekend","breakfast","travelling","unknown","grocery",1,1,1,"morning"
42,399,118,281,"weekend","earlymorning","working","cold","grocery",0,1,1,"morning"
42,401,120,281,"weekend","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
42,404,123,281,"weekday","beforelunch","working","warm","grocery",0,1,1,"midday"
42,408,127,281,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
42,410,129,281,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
42,411,130,281,"weekend","night","travelling","freezing","restaurant",0,1,1,"night"
42,412,131,281,"weekday","earlymorning","leisure","cold","grocery",0,1,1,"morning"
42,413,132,281,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
42,414,133,281,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
42,415,134,281,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
42,416,135,281,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
42,417,136,281,"weekend","afternoon","unknown","warm","grocery",0,1,1,"midday"
42,418,137,281,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
42,419,138,281,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
42,420,139,281,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
42,421,140,281,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
42,424,143,281,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
42,425,144,281,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
42,427,146,281,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
42,428,147,281,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
42,431,150,281,"weekday","beforelunch","working","unknown","restaurant",0,1,1,"midday"
42,432,151,281,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
42,433,152,281,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
42,434,153,281,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
42,435,154,281,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
42,436,155,281,"weekend","dinner","travelling","cold","grocery",0,1,1,"night"
42,437,156,281,"weekday","beforelunch","travelling","unknown","grocery",1,1,1,"midday"
42,438,157,281,"weekend","beforelunch","working","cold","restaurant",1,1,1,"midday"
42,439,158,281,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
42,440,159,281,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
42,441,160,281,"weekday","lunch","shopping","unknown","restaurant",0,1,1,"midday"
42,442,161,281,"weekday","lunch","shopping","hot","grocery",0,1,1,"midday"
42,443,162,281,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
42,444,163,281,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
42,448,167,281,"weekend","breakfast","unknown","cold","grocery",1,1,1,"morning"
42,450,169,281,"unknown","afternoon","working","unknown","grocery",0,1,1,"midday"
42,455,174,281,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
42,456,175,281,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
42,458,177,281,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
42,459,178,281,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
42,461,180,281,"weekend","lunch","unknown","freezing","restaurant",0,1,1,"midday"
42,462,181,281,"weekend","beforelunch","shopping","hot","grocery",1,1,1,"midday"
42,463,182,281,"weekday","lunch","leisure","unknown","restaurant",0,1,1,"midday"
42,464,183,281,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
43,291,1,290,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
43,293,3,290,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
43,294,4,290,"weekday","earlymorning","shopping","freezing","restaurant",1,0,0,"morning"
43,295,5,290,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
43,296,6,290,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
43,297,7,290,"weekday","lunch","working","unknown","grocery",1,0,0,"midday"
43,298,8,290,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
43,299,9,290,"weekend","breakfast","unknown","unknown","grocery",0,0,0,"morning"
43,300,10,290,"weekday","evening","unknown","warm","grocery",0,0,0,"night"
43,304,14,290,"weekday","earlymorning","travelling","freezing","restaurant",0,0,0,"morning"
43,306,16,290,"weekday","afternoon","morningrituals","cold","restaurant",1,0,0,"midday"
43,307,17,290,"weekday","lunch","leisure","freezing","grocery",1,0,0,"midday"
43,311,21,290,"weekday","beforelunch","unknown","warm","restaurant",0,0,0,"midday"
43,314,24,290,"weekday","dinner","morningrituals","freezing","restaurant",0,0,0,"night"
43,316,26,290,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
43,317,27,290,"weekday","lunch","shopping","freezing","restaurant",0,0,0,"midday"
43,318,28,290,"weekend","afternoon","leisure","cold","restaurant",0,0,0,"midday"
43,320,30,290,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
43,321,31,290,"weekday","earlymorning","leisure","unknown","grocery",0,0,0,"morning"
43,323,33,290,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
43,324,34,290,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
43,325,35,290,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
43,327,37,290,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
43,328,38,290,"weekend","morning","travelling","unknown","grocery",0,0,0,"morning"
43,329,39,290,"weekday","morning","travelling","hot","restaurant",0,0,0,"morning"
43,330,40,290,"weekend","beforelunch","unknown","warm","grocery",1,0,0,"midday"
43,331,41,290,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
43,334,44,290,"unknown","beforelunch","travelling","cold","grocery",1,0,0,"midday"
43,337,47,290,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
43,338,48,290,"weekend","afternoon","travelling","warm","restaurant",1,0,0,"midday"
43,340,50,290,"weekend","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
43,341,51,290,"weekday","unknown","travelling","cold","grocery",1,0,0,"unknown"
43,342,52,290,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
43,343,53,290,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
43,344,54,290,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
43,347,57,290,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
43,348,58,290,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
43,350,60,290,"weekend","beforelunch","working","unknown","restaurant",0,1,0,"midday"
43,351,61,290,"weekday","lunch","leisure","cold","grocery",1,1,0,"midday"
43,352,62,290,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
43,353,63,290,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
43,354,64,290,"weekday","earlymorning","shopping","cold","restaurant",0,1,0,"morning"
43,356,66,290,"weekend","afternoon","morningrituals","warm","restaurant",1,1,0,"midday"
43,357,67,290,"weekday","breakfast","working","unknown","grocery",1,1,0,"morning"
43,358,68,290,"weekday","beforelunch","unknown","cold","restaurant",0,1,0,"midday"
43,360,70,290,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
43,361,71,290,"weekend","afternoon","leisure","freezing","grocery",1,1,0,"midday"
43,362,72,290,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
43,363,73,290,"weekend","morning","travelling","cold","restaurant",0,1,0,"morning"
43,365,75,290,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
43,367,77,290,"weekday","earlymorning","travelling","freezing","restaurant",0,1,0,"morning"
43,368,78,290,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
43,370,80,290,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
43,371,81,290,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
43,372,82,290,"weekday","dinner","travelling","warm","restaurant",0,1,0,"night"
43,376,86,290,"weekday","breakfast","shopping","warm","restaurant",1,1,0,"morning"
43,378,88,290,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
43,379,89,290,"weekend","lunch","working","cold","grocery",0,1,0,"midday"
43,381,91,290,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
43,382,92,290,"unknown","morning","travelling","unknown","restaurant",0,1,0,"morning"
43,383,93,290,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
43,384,94,290,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
43,386,96,290,"weekday","earlymorning","travelling","freezing","grocery",0,1,0,"morning"
43,387,97,290,"weekday","afternoon","leisure","cold","grocery",0,1,0,"midday"
43,390,100,290,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
43,392,102,290,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
43,394,104,290,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
43,395,105,290,"weekday","morning","leisure","warm","grocery",1,1,0,"morning"
43,398,108,290,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
43,399,109,290,"weekday","latenight","travelling","unknown","grocery",1,1,0,"night"
43,400,110,290,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
43,401,111,290,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
43,405,115,290,"weekday","breakfast","leisure","freezing","restaurant",0,1,1,"morning"
43,408,118,290,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
43,410,120,290,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
43,412,122,290,"weekend","beforelunch","travelling","hot","grocery",0,1,1,"midday"
43,416,126,290,"unknown","breakfast","morningrituals","cold","restaurant",0,1,1,"morning"
43,417,127,290,"weekday","afternoon","social","unknown","restaurant",0,1,1,"midday"
43,418,128,290,"weekday","morning","travelling","unknown","grocery",1,1,1,"morning"
43,422,132,290,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
43,425,135,290,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
43,429,139,290,"weekday","breakfast","leisure","warm","restaurant",0,1,1,"morning"
43,430,140,290,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
43,432,142,290,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
43,433,143,290,"weekday","morning","travelling","unknown","restaurant",0,1,1,"morning"
43,434,144,290,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
43,436,146,290,"weekend","breakfast","shopping","hot","grocery",1,1,1,"morning"
43,437,147,290,"weekday","afternoon","working","freezing","restaurant",0,1,1,"midday"
43,439,149,290,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
43,441,151,290,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
43,442,152,290,"weekend","afternoon","leisure","unknown","grocery",0,1,1,"midday"
43,443,153,290,"weekday","earlymorning","travelling","freezing","restaurant",0,1,1,"morning"
43,444,154,290,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
43,445,155,290,"weekday","lunch","morningrituals","cold","grocery",0,1,1,"midday"
43,446,156,290,"weekend","afternoon","morningrituals","unknown","grocery",1,1,1,"midday"
43,447,157,290,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
43,449,159,290,"weekday","breakfast","shopping","cold","restaurant",0,1,1,"morning"
43,452,162,290,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
43,453,163,290,"weekday","unknown","travelling","cold","restaurant",1,1,1,"unknown"
43,454,164,290,"weekday","afternoon","shopping","cold","grocery",0,1,1,"midday"
43,455,165,290,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
43,457,167,290,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
43,458,168,290,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
43,460,170,290,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
43,462,172,290,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
43,463,173,290,"weekday","breakfast","unknown","hot","grocery",0,1,1,"morning"
43,464,174,290,"weekday","beforelunch","working","freezing","grocery",0,1,1,"midday"
43,465,175,290,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
43,466,176,290,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
43,468,178,290,"weekday","beforelunch","working","unknown","restaurant",0,1,1,"midday"
43,470,180,290,"weekday","dinner","unknown","unknown","grocery",0,1,1,"night"
43,472,182,290,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
44,296,2,294,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
44,319,25,294,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
44,326,32,294,"weekday","morning","shopping","hot","restaurant",0,0,0,"morning"
44,346,52,294,"weekend","lunch","leisure","hot","grocery",0,0,0,"midday"
44,362,68,294,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
44,378,84,294,"weekend","lunch","unknown","cold","grocery",0,1,0,"midday"
44,388,94,294,"weekend","morning","unknown","freezing","grocery",0,1,0,"morning"
44,390,96,294,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
44,392,98,294,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
44,408,114,294,"weekday","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
44,416,122,294,"weekend","breakfast","travelling","unknown","grocery",1,1,1,"morning"
44,429,135,294,"weekday","earlymorning","travelling","warm","restaurant",0,1,1,"morning"
44,453,159,294,"weekday","night","unknown","freezing","restaurant",0,1,1,"night"
45,303,0,303,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
45,307,4,303,"weekday","afternoon","shopping","warm","restaurant",0,0,0,"midday"
45,312,9,303,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
45,316,13,303,"weekend","afternoon","shopping","unknown","restaurant",1,0,0,"midday"
45,320,17,303,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
45,332,29,303,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
45,337,34,303,"weekday","afternoon","shopping","warm","grocery",0,0,0,"midday"
45,346,43,303,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
45,347,44,303,"weekday","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
45,353,50,303,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
45,359,56,303,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
45,360,57,303,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
45,363,60,303,"weekend","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
45,364,61,303,"weekend","lunch","unknown","freezing","restaurant",0,1,0,"midday"
45,366,63,303,"weekday","dinner","shopping","cold","grocery",1,1,0,"night"
45,367,64,303,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
45,369,66,303,"weekend","afternoon","workingout","cold","grocery",0,1,0,"midday"
45,371,68,303,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
45,372,69,303,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
45,374,71,303,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
45,375,72,303,"weekend","lunch","travelling","cold","restaurant",1,1,0,"midday"
45,378,75,303,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
45,385,82,303,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
45,392,89,303,"weekday","morning","unknown","hot","restaurant",1,1,0,"morning"
45,394,91,303,"weekend","lunch","leisure","freezing","restaurant",0,1,0,"midday"
45,396,93,303,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
45,400,97,303,"weekday","lunch","shopping","freezing","restaurant",0,1,0,"midday"
45,403,100,303,"weekend","lunch","unknown","warm","grocery",1,1,0,"midday"
45,406,103,303,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
45,409,106,303,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
45,410,107,303,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
45,416,113,303,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
45,417,114,303,"weekend","morning","travelling","unknown","grocery",0,1,1,"morning"
45,424,121,303,"weekday","afternoon","leisure","hot","restaurant",1,1,1,"midday"
45,430,127,303,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
45,436,133,303,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
45,437,134,303,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
45,438,135,303,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
45,439,136,303,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
45,449,146,303,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
45,452,149,303,"weekday","lunch","shopping","hot","grocery",1,1,1,"midday"
45,454,151,303,"weekday","night","travelling","warm","grocery",1,1,1,"night"
45,456,153,303,"weekend","breakfast","travelling","freezing","restaurant",1,1,1,"morning"
45,457,154,303,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
45,458,155,303,"weekday","earlymorning","unknown","cold","grocery",0,1,1,"morning"
45,459,156,303,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
45,462,159,303,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
45,464,161,303,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
45,465,162,303,"weekend","lunch","unknown","cold","grocery",1,1,1,"midday"
45,468,165,303,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
45,469,166,303,"weekday","breakfast","travelling","hot","grocery",1,1,1,"morning"
45,470,167,303,"weekday","night","travelling","cold","restaurant",0,1,1,"night"
45,471,168,303,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
45,472,169,303,"weekend","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
45,474,171,303,"weekend","afternoon","morningrituals","warm","restaurant",0,1,1,"midday"
45,479,176,303,"weekday","beforelunch","working","freezing","grocery",0,1,1,"midday"
45,480,177,303,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
45,484,181,303,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
45,485,182,303,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
45,486,183,303,"weekday","evening","travelling","unknown","restaurant",1,1,1,"night"
46,311,3,308,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
46,312,4,308,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
46,314,6,308,"weekend","beforelunch","workingout","cold","grocery",0,0,0,"midday"
46,322,14,308,"weekend","morning","travelling","unknown","restaurant",0,0,0,"morning"
46,323,15,308,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
46,333,25,308,"weekday","beforelunch","leisure","unknown","grocery",0,0,0,"midday"
46,340,32,308,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
46,341,33,308,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
46,351,43,308,"weekday","lunch","leisure","unknown","restaurant",0,0,0,"midday"
46,361,53,308,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
46,364,56,308,"weekday","morning","unknown","unknown","restaurant",0,0,0,"morning"
46,365,57,308,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
46,372,64,308,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
46,375,67,308,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
46,381,73,308,"weekday","afternoon","travelling","hot","restaurant",1,1,0,"midday"
46,384,76,308,"weekend","night","travelling","unknown","grocery",0,1,0,"night"
46,385,77,308,"weekend","breakfast","travelling","hot","grocery",1,1,0,"morning"
46,388,80,308,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
46,389,81,308,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
46,391,83,308,"weekend","breakfast","travelling","unknown","grocery",0,1,0,"morning"
46,392,84,308,"weekend","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
46,395,87,308,"weekend","dinner","unknown","warm","grocery",0,1,0,"night"
46,396,88,308,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
46,406,98,308,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
46,407,99,308,"weekday","dinner","working","cold","restaurant",1,1,0,"night"
46,412,104,308,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
46,414,106,308,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
46,421,113,308,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
46,427,119,308,"weekday","dinner","travelling","freezing","restaurant",1,1,1,"night"
46,428,120,308,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
46,429,121,308,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
46,433,125,308,"weekend","breakfast","travelling","unknown","grocery",1,1,1,"morning"
46,435,127,308,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
46,437,129,308,"weekday","breakfast","leisure","hot","restaurant",0,1,1,"morning"
46,438,130,308,"weekday","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
46,440,132,308,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
46,443,135,308,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
46,444,136,308,"weekday","lunch","working","warm","restaurant",0,1,1,"midday"
46,454,146,308,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
46,460,152,308,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
46,468,160,308,"weekend","evening","unknown","hot","grocery",0,1,1,"night"
46,475,167,308,"weekday","lunch","unknown","hot","grocery",0,1,1,"midday"
46,487,179,308,"weekend","beforelunch","working","cold","grocery",0,1,1,"midday"
46,491,183,308,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
47,318,0,318,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
47,319,1,318,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
47,320,2,318,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
47,322,4,318,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
47,323,5,318,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
47,324,6,318,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
47,325,7,318,"weekday","afternoon","leisure","warm","grocery",0,0,0,"midday"
47,326,8,318,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
47,327,9,318,"weekday","beforelunch","workingout","hot","grocery",0,0,0,"midday"
47,328,10,318,"weekend","beforelunch","travelling","hot","grocery",1,0,0,"midday"
47,329,11,318,"weekday","morning","working","cold","grocery",0,0,0,"morning"
47,331,13,318,"weekday","breakfast","working","cold","restaurant",0,0,0,"morning"
47,333,15,318,"weekday","unknown","travelling","freezing","grocery",0,0,0,"unknown"
47,334,16,318,"unknown","afternoon","working","warm","restaurant",0,0,0,"midday"
47,335,17,318,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
47,336,18,318,"weekday","beforelunch","working","freezing","grocery",1,0,0,"midday"
47,337,19,318,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
47,339,21,318,"weekday","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
47,340,22,318,"weekday","breakfast","shopping","cold","grocery",1,0,0,"morning"
47,341,23,318,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
47,343,25,318,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
47,345,27,318,"unknown","beforelunch","travelling","cold","grocery",0,0,0,"midday"
47,347,29,318,"weekday","breakfast","travelling","freezing","grocery",1,0,0,"morning"
47,348,30,318,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
47,349,31,318,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
47,350,32,318,"weekend","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
47,351,33,318,"weekday","evening","travelling","cold","restaurant",0,0,0,"night"
47,352,34,318,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
47,353,35,318,"weekday","earlymorning","travelling","unknown","restaurant",0,0,0,"morning"
47,354,36,318,"weekday","afternoon","morningrituals","freezing","restaurant",0,0,0,"midday"
47,355,37,318,"weekend","unknown","unknown","freezing","restaurant",0,0,0,"unknown"
47,356,38,318,"weekend","beforelunch","shopping","unknown","restaurant",0,0,0,"midday"
47,357,39,318,"weekday","lunch","leisure","unknown","restaurant",0,0,0,"midday"
47,360,42,318,"weekday","breakfast","working","unknown","restaurant",0,0,0,"morning"
47,361,43,318,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
47,362,44,318,"weekend","beforelunch","working","cold","restaurant",0,0,0,"midday"
47,363,45,318,"weekend","evening","travelling","unknown","grocery",1,0,0,"night"
47,364,46,318,"weekend","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
47,365,47,318,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
47,366,48,318,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
47,368,50,318,"weekday","afternoon","working","cold","grocery",0,0,0,"midday"
47,370,52,318,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
47,371,53,318,"weekend","morning","travelling","cold","grocery",0,0,0,"morning"
47,373,55,318,"weekend","lunch","unknown","unknown","restaurant",0,0,0,"midday"
47,374,56,318,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
47,375,57,318,"weekend","beforelunch","shopping","unknown","grocery",1,1,0,"midday"
47,376,58,318,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
47,377,59,318,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
47,378,60,318,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
47,379,61,318,"weekend","beforelunch","leisure","cold","grocery",1,1,0,"midday"
47,380,62,318,"weekday","beforelunch","unknown","freezing","restaurant",0,1,0,"midday"
47,381,63,318,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
47,382,64,318,"weekend","beforelunch","working","cold","grocery",0,1,0,"midday"
47,383,65,318,"unknown","breakfast","working","cold","grocery",0,1,0,"morning"
47,385,67,318,"weekday","morning","travelling","freezing","grocery",0,1,0,"morning"
47,386,68,318,"weekend","unknown","travelling","cold","restaurant",0,1,0,"unknown"
47,388,70,318,"weekday","lunch","working","cold","grocery",1,1,0,"midday"
47,389,71,318,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
47,390,72,318,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
47,391,73,318,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
47,392,74,318,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
47,393,75,318,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
47,395,77,318,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
47,397,79,318,"weekday","afternoon","working","cold","restaurant",1,1,0,"midday"
47,400,82,318,"weekday","beforelunch","unknown","freezing","grocery",1,1,0,"midday"
47,401,83,318,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
47,402,84,318,"weekday","earlymorning","travelling","unknown","restaurant",0,1,0,"morning"
47,403,85,318,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
47,404,86,318,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
47,406,88,318,"weekend","morning","unknown","freezing","grocery",1,1,0,"morning"
47,407,89,318,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
47,410,92,318,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
47,411,93,318,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
47,412,94,318,"weekend","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
47,413,95,318,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
47,414,96,318,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
47,415,97,318,"weekday","lunch","unknown","freezing","restaurant",0,1,0,"midday"
47,418,100,318,"weekday","beforelunch","housework","unknown","grocery",0,1,0,"midday"
47,420,102,318,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
47,421,103,318,"weekend","afternoon","unknown","hot","grocery",0,1,0,"midday"
47,422,104,318,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
47,423,105,318,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
47,426,108,318,"weekday","night","working","unknown","grocery",0,1,0,"night"
47,427,109,318,"weekday","lunch","unknown","warm","restaurant",1,1,0,"midday"
47,428,110,318,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
47,429,111,318,"weekend","beforelunch","working","warm","restaurant",0,1,0,"midday"
47,430,112,318,"weekday","beforelunch","unknown","hot","grocery",0,1,0,"midday"
47,431,113,318,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
47,432,114,318,"weekday","lunch","working","freezing","restaurant",0,1,1,"midday"
47,434,116,318,"weekend","morning","working","freezing","grocery",0,1,1,"morning"
47,436,118,318,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
47,437,119,318,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
47,438,120,318,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
47,439,121,318,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
47,440,122,318,"weekend","evening","travelling","cold","restaurant",1,1,1,"night"
47,441,123,318,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
47,443,125,318,"weekday","afternoon","shopping","unknown","grocery",1,1,1,"midday"
47,444,126,318,"weekend","breakfast","travelling","freezing","grocery",1,1,1,"morning"
47,446,128,318,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
47,447,129,318,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
47,450,132,318,"weekday","breakfast","unknown","cold","restaurant",1,1,1,"morning"
47,451,133,318,"weekend","afternoon","housework","cold","restaurant",1,1,1,"midday"
47,452,134,318,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
47,453,135,318,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
47,454,136,318,"weekend","lunch","travelling","cold","restaurant",1,1,1,"midday"
47,455,137,318,"weekday","beforelunch","morningrituals","freezing","grocery",0,1,1,"midday"
47,456,138,318,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
47,457,139,318,"weekday","breakfast","unknown","warm","grocery",0,1,1,"morning"
47,458,140,318,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
47,460,142,318,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
47,461,143,318,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
47,462,144,318,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
47,464,146,318,"weekend","evening","leisure","unknown","grocery",0,1,1,"night"
47,465,147,318,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
47,468,150,318,"weekday","beforelunch","leisure","cold","restaurant",0,1,1,"midday"
47,469,151,318,"weekday","evening","shopping","freezing","restaurant",1,1,1,"night"
47,470,152,318,"weekday","afternoon","unknown","unknown","restaurant",1,1,1,"midday"
47,471,153,318,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
47,473,155,318,"weekend","afternoon","leisure","unknown","grocery",0,1,1,"midday"
47,474,156,318,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
47,478,160,318,"weekday","afternoon","travelling","hot","restaurant",1,1,1,"midday"
47,481,163,318,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
47,482,164,318,"weekend","breakfast","working","warm","grocery",0,1,1,"morning"
47,483,165,318,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
47,484,166,318,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
47,485,167,318,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
47,488,170,318,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
47,489,171,318,"weekday","dinner","travelling","freezing","restaurant",0,1,1,"night"
47,490,172,318,"weekday","afternoon","leisure","warm","grocery",1,1,1,"midday"
47,492,174,318,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
47,493,175,318,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
47,494,176,318,"weekday","lunch","social","unknown","restaurant",1,1,1,"midday"
47,495,177,318,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
47,496,178,318,"weekday","morning","unknown","freezing","grocery",1,1,1,"morning"
47,497,179,318,"weekday","latenight","working","cold","grocery",0,1,1,"night"
47,498,180,318,"weekday","afternoon","leisure","hot","grocery",1,1,1,"midday"
47,499,181,318,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
47,501,183,318,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
48,326,0,326,"weekday","beforelunch","leisure","freezing","grocery",0,0,0,"midday"
48,328,2,326,"weekday","breakfast","travelling","hot","restaurant",1,0,0,"morning"
48,329,3,326,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
48,330,4,326,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
48,334,8,326,"weekday","dinner","travelling","warm","restaurant",1,0,0,"night"
48,335,9,326,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
48,336,10,326,"weekend","lunch","working","warm","restaurant",0,0,0,"midday"
48,337,11,326,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
48,343,17,326,"weekday","breakfast","working","unknown","restaurant",0,0,0,"morning"
48,344,18,326,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
48,345,19,326,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
48,346,20,326,"weekend","lunch","unknown","warm","grocery",1,0,0,"midday"
48,347,21,326,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
48,352,26,326,"weekday","morning","travelling","hot","restaurant",1,0,0,"morning"
48,353,27,326,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
48,356,30,326,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
48,357,31,326,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
48,358,32,326,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
48,361,35,326,"weekday","earlymorning","travelling","freezing","restaurant",0,0,0,"morning"
48,364,38,326,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
48,365,39,326,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
48,366,40,326,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
48,367,41,326,"weekday","beforelunch","shopping","freezing","grocery",1,0,0,"midday"
48,370,44,326,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
48,372,46,326,"weekend","afternoon","shopping","hot","restaurant",0,0,0,"midday"
48,373,47,326,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
48,375,49,326,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
48,376,50,326,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
48,382,56,326,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
48,384,58,326,"weekend","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
48,387,61,326,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
48,388,62,326,"weekday","latenight","unknown","cold","grocery",0,1,0,"night"
48,389,63,326,"weekend","breakfast","leisure","hot","grocery",1,1,0,"morning"
48,390,64,326,"weekday","morning","working","warm","grocery",0,1,0,"morning"
48,391,65,326,"weekend","unknown","travelling","cold","restaurant",0,1,0,"unknown"
48,396,70,326,"weekday","dinner","working","cold","grocery",0,1,0,"night"
48,401,75,326,"weekend","beforelunch","working","cold","restaurant",0,1,0,"midday"
48,403,77,326,"weekday","breakfast","leisure","cold","grocery",0,1,0,"morning"
48,413,87,326,"weekday","lunch","social","unknown","grocery",0,1,0,"midday"
48,414,88,326,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
48,415,89,326,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
48,418,92,326,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
48,421,95,326,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
48,425,99,326,"weekday","beforelunch","shopping","cold","restaurant",1,1,0,"midday"
48,426,100,326,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
48,428,102,326,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
48,429,103,326,"weekday","beforelunch","unknown","warm","grocery",1,1,0,"midday"
48,432,106,326,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
48,433,107,326,"weekday","lunch","morningrituals","freezing","grocery",1,1,0,"midday"
48,434,108,326,"weekend","dinner","travelling","warm","grocery",1,1,0,"night"
48,435,109,326,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
48,436,110,326,"weekday","earlymorning","travelling","freezing","grocery",0,1,0,"morning"
48,437,111,326,"weekday","unknown","working","freezing","grocery",0,1,0,"unknown"
48,439,113,326,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
48,440,114,326,"weekday","morning","travelling","hot","restaurant",0,1,1,"morning"
48,441,115,326,"weekday","lunch","unknown","cold","grocery",1,1,1,"midday"
48,442,116,326,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
48,445,119,326,"weekend","lunch","shopping","cold","restaurant",0,1,1,"midday"
48,446,120,326,"weekend","lunch","morningrituals","freezing","grocery",1,1,1,"midday"
48,453,127,326,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
48,457,131,326,"weekend","earlymorning","travelling","freezing","grocery",0,1,1,"morning"
48,465,139,326,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
48,466,140,326,"weekday","lunch","morningrituals","warm","restaurant",1,1,1,"midday"
48,467,141,326,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
48,469,143,326,"weekday","latenight","unknown","freezing","grocery",0,1,1,"night"
48,471,145,326,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
48,472,146,326,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
48,474,148,326,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
48,477,151,326,"weekend","lunch","unknown","warm","restaurant",0,1,1,"midday"
48,478,152,326,"weekday","lunch","shopping","freezing","restaurant",1,1,1,"midday"
48,479,153,326,"weekday","afternoon","shopping","cold","grocery",0,1,1,"midday"
48,481,155,326,"weekend","lunch","unknown","warm","grocery",1,1,1,"midday"
48,482,156,326,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
48,484,158,326,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
48,485,159,326,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
48,490,164,326,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
48,492,166,326,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
48,493,167,326,"weekend","lunch","working","unknown","restaurant",0,1,1,"midday"
48,494,168,326,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
48,495,169,326,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
48,498,172,326,"weekend","beforelunch","unknown","freezing","restaurant",1,1,1,"midday"
48,502,176,326,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
48,504,178,326,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
48,505,179,326,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
48,506,180,326,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
49,340,2,338,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
49,343,5,338,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
49,347,9,338,"weekday","lunch","working","freezing","grocery",1,0,0,"midday"
49,350,12,338,"weekend","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
49,354,16,338,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
49,355,17,338,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
49,359,21,338,"weekday","breakfast","travelling","warm","grocery",1,0,0,"morning"
49,362,24,338,"weekday","lunch","travelling","cold","grocery",1,0,0,"midday"
49,367,29,338,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
49,369,31,338,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
49,370,32,338,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
49,371,33,338,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
49,372,34,338,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
49,375,37,338,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
49,378,40,338,"weekend","lunch","shopping","unknown","grocery",0,0,0,"midday"
49,379,41,338,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
49,382,44,338,"weekday","night","travelling","freezing","restaurant",0,0,0,"night"
49,383,45,338,"weekend","morning","travelling","warm","restaurant",0,0,0,"morning"
49,387,49,338,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
49,389,51,338,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
49,390,52,338,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
49,403,65,338,"weekday","morning","shopping","cold","grocery",1,1,0,"morning"
49,404,66,338,"unknown","breakfast","travelling","warm","grocery",0,1,0,"morning"
49,412,74,338,"weekday","afternoon","leisure","unknown","grocery",0,1,0,"midday"
49,415,77,338,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
49,418,80,338,"weekday","beforelunch","unknown","freezing","restaurant",0,1,0,"midday"
49,419,81,338,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
49,424,86,338,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
49,427,89,338,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
49,432,94,338,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
49,435,97,338,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
49,438,100,338,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
49,439,101,338,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
49,441,103,338,"weekend","breakfast","unknown","freezing","grocery",1,1,0,"morning"
49,446,108,338,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
49,448,110,338,"weekend","lunch","travelling","freezing","grocery",1,1,0,"midday"
49,450,112,338,"weekday","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
49,451,113,338,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
49,452,114,338,"weekday","lunch","leisure","freezing","grocery",0,1,1,"midday"
49,455,117,338,"weekday","unknown","workingout","cold","grocery",0,1,1,"unknown"
49,460,122,338,"weekend","breakfast","working","unknown","grocery",0,1,1,"morning"
49,461,123,338,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
49,468,130,338,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
49,471,133,338,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
49,473,135,338,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
49,474,136,338,"weekend","afternoon","travelling","cold","restaurant",1,1,1,"midday"
49,476,138,338,"weekend","breakfast","travelling","warm","grocery",0,1,1,"morning"
49,477,139,338,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
49,480,142,338,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
49,482,144,338,"weekend","breakfast","shopping","cold","restaurant",0,1,1,"morning"
49,485,147,338,"weekday","afternoon","working","warm","grocery",0,1,1,"midday"
49,486,148,338,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
49,492,154,338,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
49,494,156,338,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
49,497,159,338,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
49,505,167,338,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
49,506,168,338,"weekend","breakfast","leisure","unknown","grocery",0,1,1,"morning"
49,508,170,338,"weekday","lunch","travelling","warm","grocery",0,1,1,"midday"
49,509,171,338,"weekend","earlymorning","unknown","hot","grocery",0,1,1,"morning"
49,516,178,338,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
49,517,179,338,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
49,520,182,338,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
49,521,183,338,"weekday","afternoon","working","unknown","restaurant",1,1,1,"midday"
50,342,0,342,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
50,343,1,342,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
50,344,2,342,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
50,345,3,342,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
50,346,4,342,"weekday","beforelunch","unknown","hot","restaurant",1,0,0,"midday"
50,347,5,342,"weekday","breakfast","working","cold","restaurant",0,0,0,"morning"
50,348,6,342,"weekday","breakfast","working","cold","restaurant",0,0,0,"morning"
50,349,7,342,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
50,351,9,342,"unknown","afternoon","travelling","cold","grocery",1,0,0,"midday"
50,354,12,342,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
50,359,17,342,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
50,360,18,342,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
50,364,22,342,"weekday","morning","unknown","cold","restaurant",0,0,0,"morning"
50,366,24,342,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
50,367,25,342,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
50,368,26,342,"weekday","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
50,369,27,342,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
50,371,29,342,"weekday","evening","travelling","freezing","grocery",1,0,0,"night"
50,375,33,342,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
50,376,34,342,"weekend","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
50,378,36,342,"weekend","evening","travelling","hot","restaurant",0,0,0,"night"
50,379,37,342,"weekend","dinner","unknown","cold","grocery",0,0,0,"night"
50,381,39,342,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
50,382,40,342,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
50,383,41,342,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
50,384,42,342,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
50,386,44,342,"weekday","breakfast","shopping","unknown","restaurant",0,0,0,"morning"
50,387,45,342,"weekday","beforelunch","working","freezing","restaurant",0,0,0,"midday"
50,389,47,342,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
50,390,48,342,"weekday","lunch","unknown","warm","grocery",0,0,0,"midday"
50,392,50,342,"weekend","beforelunch","morningrituals","unknown","restaurant",0,0,0,"midday"
50,393,51,342,"weekend","lunch","travelling","hot","restaurant",0,0,0,"midday"
50,394,52,342,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
50,395,53,342,"weekday","afternoon","leisure","unknown","grocery",1,0,0,"midday"
50,396,54,342,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
50,399,57,342,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
50,401,59,342,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
50,403,61,342,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
50,405,63,342,"weekday","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
50,406,64,342,"weekend","lunch","unknown","freezing","restaurant",0,1,0,"midday"
50,408,66,342,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
50,409,67,342,"weekday","breakfast","travelling","unknown","restaurant",1,1,0,"morning"
50,410,68,342,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
50,411,69,342,"weekday","afternoon","leisure","warm","grocery",1,1,0,"midday"
50,412,70,342,"weekday","breakfast","unknown","freezing","grocery",1,1,0,"morning"
50,413,71,342,"weekend","lunch","shopping","cold","grocery",1,1,0,"midday"
50,414,72,342,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
50,417,75,342,"weekday","beforelunch","morningrituals","cold","restaurant",1,1,0,"midday"
50,418,76,342,"weekday","morning","unknown","unknown","grocery",0,1,0,"morning"
50,419,77,342,"weekday","lunch","unknown","cold","restaurant",1,1,0,"midday"
50,424,82,342,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
50,425,83,342,"weekday","lunch","housework","freezing","grocery",0,1,0,"midday"
50,427,85,342,"weekday","afternoon","unknown","hot","grocery",0,1,0,"midday"
50,428,86,342,"weekday","breakfast","travelling","hot","restaurant",0,1,0,"morning"
50,429,87,342,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
50,430,88,342,"weekday","afternoon","working","hot","grocery",0,1,0,"midday"
50,431,89,342,"weekday","morning","morningrituals","unknown","grocery",1,1,0,"morning"
50,433,91,342,"weekday","morning","travelling","freezing","grocery",0,1,0,"morning"
50,434,92,342,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
50,435,93,342,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
50,436,94,342,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
50,438,96,342,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
50,439,97,342,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
50,440,98,342,"weekday","afternoon","morningrituals","unknown","restaurant",0,1,0,"midday"
50,442,100,342,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
50,443,101,342,"weekday","afternoon","morningrituals","unknown","grocery",0,1,0,"midday"
50,444,102,342,"weekend","beforelunch","travelling","warm","grocery",0,1,0,"midday"
50,446,104,342,"weekend","beforelunch","working","freezing","grocery",1,1,0,"midday"
50,447,105,342,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
50,448,106,342,"weekday","lunch","shopping","warm","restaurant",0,1,0,"midday"
50,449,107,342,"weekday","afternoon","shopping","warm","restaurant",1,1,0,"midday"
50,450,108,342,"weekday","morning","travelling","unknown","restaurant",1,1,0,"morning"
50,451,109,342,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
50,452,110,342,"weekday","afternoon","unknown","warm","grocery",0,1,0,"midday"
50,453,111,342,"weekday","dinner","travelling","hot","restaurant",0,1,0,"night"
50,454,112,342,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
50,455,113,342,"weekend","lunch","working","warm","grocery",0,1,1,"midday"
50,456,114,342,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
50,457,115,342,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
50,458,116,342,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
50,460,118,342,"unknown","afternoon","unknown","warm","restaurant",0,1,1,"midday"
50,461,119,342,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
50,462,120,342,"weekend","morning","travelling","freezing","restaurant",1,1,1,"morning"
50,464,122,342,"weekday","lunch","working","warm","grocery",0,1,1,"midday"
50,466,124,342,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
50,467,125,342,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
50,470,128,342,"weekday","dinner","leisure","unknown","grocery",0,1,1,"night"
50,471,129,342,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
50,472,130,342,"unknown","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
50,478,136,342,"weekend","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
50,479,137,342,"weekday","afternoon","shopping","warm","grocery",0,1,1,"midday"
50,480,138,342,"weekday","beforelunch","unknown","warm","grocery",1,1,1,"midday"
50,482,140,342,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
50,483,141,342,"weekday","lunch","leisure","freezing","restaurant",0,1,1,"midday"
50,484,142,342,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
50,487,145,342,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
50,489,147,342,"weekday","morning","travelling","hot","restaurant",0,1,1,"morning"
50,490,148,342,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
50,491,149,342,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
50,495,153,342,"unknown","afternoon","travelling","unknown","grocery",1,1,1,"midday"
50,496,154,342,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
50,498,156,342,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
50,499,157,342,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
50,500,158,342,"weekday","afternoon","working","hot","restaurant",1,1,1,"midday"
50,501,159,342,"weekday","lunch","unknown","freezing","restaurant",1,1,1,"midday"
50,502,160,342,"weekday","dinner","unknown","freezing","restaurant",0,1,1,"night"
50,504,162,342,"weekend","lunch","leisure","cold","grocery",1,1,1,"midday"
50,505,163,342,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
50,506,164,342,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
50,508,166,342,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
50,509,167,342,"weekday","afternoon","working","hot","restaurant",1,1,1,"midday"
50,510,168,342,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
50,511,169,342,"weekday","morning","leisure","unknown","grocery",0,1,1,"morning"
50,512,170,342,"weekday","night","travelling","freezing","grocery",0,1,1,"night"
50,514,172,342,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
50,515,173,342,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
50,517,175,342,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
50,520,178,342,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
50,521,179,342,"unknown","afternoon","travelling","warm","grocery",1,1,1,"midday"
50,525,183,342,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
51,345,1,344,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
51,346,2,344,"weekend","morning","morningrituals","hot","restaurant",0,0,0,"morning"
51,348,4,344,"weekend","lunch","unknown","cold","grocery",1,0,0,"midday"
51,349,5,344,"weekday","breakfast","unknown","freezing","grocery",0,0,0,"morning"
51,350,6,344,"weekend","lunch","travelling","freezing","restaurant",0,0,0,"midday"
51,351,7,344,"weekend","breakfast","shopping","unknown","grocery",0,0,0,"morning"
51,353,9,344,"weekday","earlymorning","travelling","cold","restaurant",1,0,0,"morning"
51,354,10,344,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
51,355,11,344,"weekday","afternoon","shopping","cold","grocery",1,0,0,"midday"
51,358,14,344,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
51,359,15,344,"weekday","afternoon","working","unknown","grocery",1,0,0,"midday"
51,360,16,344,"weekend","earlymorning","travelling","hot","restaurant",0,0,0,"morning"
51,361,17,344,"weekend","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
51,362,18,344,"weekend","morning","leisure","freezing","grocery",0,0,0,"morning"
51,363,19,344,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
51,367,23,344,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
51,370,26,344,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
51,372,28,344,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
51,375,31,344,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
51,376,32,344,"unknown","lunch","travelling","cold","grocery",0,0,0,"midday"
51,378,34,344,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
51,379,35,344,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
51,380,36,344,"weekday","afternoon","leisure","hot","restaurant",1,0,0,"midday"
51,381,37,344,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
51,382,38,344,"weekend","afternoon","unknown","freezing","grocery",0,0,0,"midday"
51,383,39,344,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
51,384,40,344,"weekday","dinner","working","warm","restaurant",0,0,0,"night"
51,385,41,344,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
51,386,42,344,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
51,387,43,344,"weekday","evening","morningrituals","freezing","grocery",0,0,0,"night"
51,388,44,344,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
51,389,45,344,"weekday","morning","unknown","cold","restaurant",0,0,0,"morning"
51,392,48,344,"weekend","breakfast","travelling","cold","restaurant",0,0,0,"morning"
51,393,49,344,"weekday","beforelunch","morningrituals","cold","restaurant",0,0,0,"midday"
51,394,50,344,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
51,395,51,344,"weekend","afternoon","shopping","cold","restaurant",1,0,0,"midday"
51,397,53,344,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
51,398,54,344,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
51,399,55,344,"weekday","beforelunch","working","cold","grocery",0,0,0,"midday"
51,401,57,344,"weekday","evening","travelling","cold","grocery",0,1,0,"night"
51,404,60,344,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
51,405,61,344,"weekday","beforelunch","unknown","freezing","restaurant",0,1,0,"midday"
51,406,62,344,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
51,407,63,344,"weekend","breakfast","morningrituals","freezing","restaurant",1,1,0,"morning"
51,408,64,344,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
51,411,67,344,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
51,412,68,344,"weekend","dinner","unknown","cold","grocery",0,1,0,"night"
51,413,69,344,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
51,415,71,344,"weekday","afternoon","leisure","hot","restaurant",0,1,0,"midday"
51,417,73,344,"weekend","morning","unknown","freezing","grocery",0,1,0,"morning"
51,418,74,344,"weekday","breakfast","leisure","freezing","restaurant",0,1,0,"morning"
51,419,75,344,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
51,420,76,344,"weekday","morning","unknown","unknown","grocery",0,1,0,"morning"
51,421,77,344,"weekend","beforelunch","travelling","hot","grocery",0,1,0,"midday"
51,423,79,344,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
51,424,80,344,"weekend","evening","unknown","unknown","restaurant",0,1,0,"night"
51,425,81,344,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
51,426,82,344,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
51,427,83,344,"weekday","morning","leisure","cold","grocery",0,1,0,"morning"
51,430,86,344,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
51,431,87,344,"weekend","breakfast","working","cold","grocery",1,1,0,"morning"
51,433,89,344,"weekday","beforelunch","unknown","hot","grocery",1,1,0,"midday"
51,434,90,344,"weekend","earlymorning","leisure","unknown","restaurant",1,1,0,"morning"
51,435,91,344,"weekend","breakfast","travelling","unknown","grocery",0,1,0,"morning"
51,436,92,344,"weekend","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
51,437,93,344,"weekend","beforelunch","morningrituals","cold","grocery",1,1,0,"midday"
51,439,95,344,"weekday","afternoon","leisure","freezing","grocery",1,1,0,"midday"
51,442,98,344,"weekday","afternoon","leisure","hot","restaurant",0,1,0,"midday"
51,443,99,344,"weekend","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
51,445,101,344,"weekend","afternoon","travelling","hot","grocery",1,1,0,"midday"
51,447,103,344,"weekday","afternoon","morningrituals","freezing","grocery",1,1,0,"midday"
51,448,104,344,"weekend","beforelunch","leisure","freezing","grocery",0,1,0,"midday"
51,449,105,344,"weekend","breakfast","shopping","cold","restaurant",1,1,0,"morning"
51,450,106,344,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
51,451,107,344,"weekday","beforelunch","shopping","unknown","grocery",0,1,0,"midday"
51,453,109,344,"weekday","afternoon","shopping","warm","restaurant",0,1,0,"midday"
51,454,110,344,"weekday","lunch","shopping","warm","restaurant",1,1,0,"midday"
51,458,114,344,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
51,460,116,344,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
51,461,117,344,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
51,462,118,344,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
51,465,121,344,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
51,466,122,344,"weekday","beforelunch","unknown","freezing","grocery",0,1,1,"midday"
51,467,123,344,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
51,470,126,344,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
51,474,130,344,"weekday","evening","travelling","cold","restaurant",1,1,1,"night"
51,475,131,344,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
51,477,133,344,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
51,478,134,344,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
51,479,135,344,"unknown","lunch","travelling","unknown","restaurant",0,1,1,"midday"
51,483,139,344,"weekday","lunch","shopping","cold","restaurant",0,1,1,"midday"
51,484,140,344,"weekend","unknown","travelling","freezing","restaurant",0,1,1,"unknown"
51,486,142,344,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
51,487,143,344,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
51,489,145,344,"weekend","lunch","travelling","hot","grocery",0,1,1,"midday"
51,490,146,344,"weekday","beforelunch","leisure","unknown","restaurant",1,1,1,"midday"
51,496,152,344,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
51,497,153,344,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
51,499,155,344,"weekday","breakfast","travelling","warm","restaurant",1,1,1,"morning"
51,500,156,344,"weekend","beforelunch","unknown","cold","restaurant",1,1,1,"midday"
51,501,157,344,"weekend","morning","unknown","unknown","grocery",0,1,1,"morning"
51,502,158,344,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
51,503,159,344,"weekday","beforelunch","leisure","warm","restaurant",0,1,1,"midday"
51,504,160,344,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
51,505,161,344,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
51,507,163,344,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
51,509,165,344,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
51,511,167,344,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
51,512,168,344,"weekday","lunch","working","cold","restaurant",1,1,1,"midday"
51,513,169,344,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
51,516,172,344,"weekday","afternoon","travelling","warm","restaurant",1,1,1,"midday"
51,518,174,344,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
51,519,175,344,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
51,520,176,344,"weekend","morning","travelling","hot","grocery",0,1,1,"morning"
51,522,178,344,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
51,523,179,344,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
51,524,180,344,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
51,526,182,344,"weekend","breakfast","leisure","cold","grocery",0,1,1,"morning"
52,349,0,349,"weekday","breakfast","travelling","freezing","grocery",0,0,0,"morning"
52,352,3,349,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
52,353,4,349,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
52,354,5,349,"weekday","beforelunch","leisure","warm","grocery",1,0,0,"midday"
52,356,7,349,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
52,359,10,349,"weekend","afternoon","travelling","cold","restaurant",1,0,0,"midday"
52,361,12,349,"weekend","afternoon","unknown","freezing","grocery",0,0,0,"midday"
52,363,14,349,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
52,364,15,349,"weekday","beforelunch","leisure","cold","restaurant",1,0,0,"midday"
52,365,16,349,"weekend","afternoon","unknown","unknown","grocery",0,0,0,"midday"
52,370,21,349,"weekend","morning","travelling","unknown","grocery",0,0,0,"morning"
52,372,23,349,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
52,373,24,349,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
52,374,25,349,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
52,378,29,349,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
52,379,30,349,"weekend","lunch","travelling","warm","restaurant",1,0,0,"midday"
52,380,31,349,"weekday","beforelunch","morningrituals","freezing","grocery",0,0,0,"midday"
52,384,35,349,"weekend","afternoon","working","warm","restaurant",1,0,0,"midday"
52,390,41,349,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
52,393,44,349,"weekday","morning","working","cold","restaurant",0,0,0,"morning"
52,395,46,349,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
52,399,50,349,"weekend","beforelunch","travelling","hot","restaurant",1,0,0,"midday"
52,400,51,349,"weekday","morning","working","freezing","restaurant",1,0,0,"morning"
52,404,55,349,"weekend","morning","leisure","warm","restaurant",0,0,0,"morning"
52,415,66,349,"weekday","breakfast","leisure","freezing","grocery",1,1,0,"morning"
52,426,77,349,"weekend","afternoon","leisure","cold","grocery",1,1,0,"midday"
52,427,78,349,"weekday","night","shopping","warm","grocery",0,1,0,"night"
52,431,82,349,"weekend","lunch","working","freezing","grocery",0,1,0,"midday"
52,432,83,349,"weekday","afternoon","shopping","cold","grocery",1,1,0,"midday"
52,433,84,349,"weekend","lunch","unknown","cold","restaurant",0,1,0,"midday"
52,437,88,349,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
52,442,93,349,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
52,446,97,349,"weekday","afternoon","morningrituals","unknown","restaurant",1,1,0,"midday"
52,453,104,349,"weekend","afternoon","unknown","hot","grocery",0,1,0,"midday"
52,456,107,349,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
52,457,108,349,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
52,466,117,349,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
52,469,120,349,"weekend","breakfast","unknown","warm","restaurant",1,1,1,"morning"
52,473,124,349,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
52,479,130,349,"weekday","lunch","unknown","cold","grocery",1,1,1,"midday"
52,484,135,349,"weekend","afternoon","travelling","hot","grocery",1,1,1,"midday"
52,489,140,349,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
52,496,147,349,"weekend","dinner","travelling","hot","restaurant",1,1,1,"night"
52,500,151,349,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
52,507,158,349,"weekday","unknown","leisure","cold","restaurant",0,1,1,"unknown"
52,511,162,349,"weekday","breakfast","unknown","warm","grocery",0,1,1,"morning"
52,514,165,349,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
52,515,166,349,"weekend","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
52,522,173,349,"weekday","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
52,525,176,349,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
52,526,177,349,"weekend","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
52,528,179,349,"weekday","beforelunch","shopping","hot","grocery",0,1,1,"midday"
53,361,5,356,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
53,378,22,356,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
53,392,36,356,"weekday","morning","working","unknown","restaurant",0,0,0,"morning"
53,419,63,356,"unknown","lunch","working","unknown","restaurant",1,1,0,"midday"
53,449,93,356,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
53,466,110,356,"weekday","dinner","travelling","unknown","grocery",0,1,0,"night"
53,506,150,356,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
54,368,10,358,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
54,370,12,358,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
54,374,16,358,"weekday","morning","travelling","cold","grocery",0,0,0,"morning"
54,421,63,358,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
54,472,114,358,"weekday","breakfast","morningrituals","cold","grocery",0,1,1,"morning"
54,514,156,358,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
54,523,165,358,"weekend","afternoon","travelling","cold","restaurant",1,1,1,"midday"
55,367,0,367,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
55,372,5,367,"weekday","beforelunch","morningrituals","warm","grocery",0,0,0,"midday"
55,373,6,367,"weekday","lunch","unknown","hot","grocery",0,0,0,"midday"
55,374,7,367,"weekday","unknown","travelling","warm","grocery",0,0,0,"unknown"
55,375,8,367,"weekday","breakfast","travelling","unknown","grocery",0,0,0,"morning"
55,377,10,367,"weekday","afternoon","leisure","hot","restaurant",1,0,0,"midday"
55,378,11,367,"weekday","morning","working","hot","restaurant",1,0,0,"morning"
55,379,12,367,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
55,380,13,367,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
55,381,14,367,"weekend","lunch","unknown","cold","grocery",0,0,0,"midday"
55,382,15,367,"weekend","lunch","unknown","unknown","grocery",1,0,0,"midday"
55,383,16,367,"unknown","afternoon","travelling","warm","restaurant",1,0,0,"midday"
55,384,17,367,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
55,385,18,367,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
55,387,20,367,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
55,388,21,367,"weekday","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
55,389,22,367,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
55,390,23,367,"weekday","lunch","unknown","freezing","grocery",1,0,0,"midday"
55,393,26,367,"weekend","dinner","travelling","freezing","grocery",0,0,0,"night"
55,397,30,367,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
55,398,31,367,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
55,401,34,367,"weekday","earlymorning","travelling","warm","restaurant",0,0,0,"morning"
55,403,36,367,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
55,404,37,367,"unknown","dinner","working","freezing","grocery",0,0,0,"night"
55,405,38,367,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
55,406,39,367,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
55,408,41,367,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
55,409,42,367,"weekend","breakfast","travelling","hot","grocery",0,0,0,"morning"
55,411,44,367,"weekday","unknown","travelling","hot","restaurant",0,0,0,"unknown"
55,413,46,367,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
55,414,47,367,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
55,415,48,367,"weekday","earlymorning","travelling","warm","grocery",0,0,0,"morning"
55,416,49,367,"weekend","earlymorning","unknown","unknown","restaurant",0,0,0,"morning"
55,417,50,367,"weekday","dinner","travelling","warm","restaurant",1,0,0,"night"
55,419,52,367,"weekday","beforelunch","working","warm","restaurant",0,0,0,"midday"
55,420,53,367,"weekday","beforelunch","shopping","cold","grocery",1,0,0,"midday"
55,421,54,367,"weekend","breakfast","travelling","unknown","grocery",1,0,0,"morning"
55,423,56,367,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
55,426,59,367,"weekday","lunch","unknown","freezing","restaurant",0,1,0,"midday"
55,428,61,367,"weekday","lunch","shopping","freezing","grocery",0,1,0,"midday"
55,429,62,367,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
55,430,63,367,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
55,432,65,367,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
55,435,68,367,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
55,437,70,367,"weekday","evening","shopping","freezing","restaurant",0,1,0,"night"
55,438,71,367,"weekend","morning","unknown","cold","grocery",0,1,0,"morning"
55,440,73,367,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
55,442,75,367,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
55,443,76,367,"weekday","lunch","working","hot","grocery",1,1,0,"midday"
55,444,77,367,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
55,445,78,367,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
55,446,79,367,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
55,447,80,367,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
55,454,87,367,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
55,456,89,367,"weekday","beforelunch","morningrituals","freezing","restaurant",0,1,0,"midday"
55,457,90,367,"weekday","earlymorning","travelling","hot","restaurant",1,1,0,"morning"
55,460,93,367,"weekend","beforelunch","shopping","cold","restaurant",1,1,0,"midday"
55,463,96,367,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
55,467,100,367,"weekend","afternoon","leisure","hot","restaurant",0,1,0,"midday"
55,469,102,367,"weekday","earlymorning","travelling","freezing","restaurant",1,1,0,"morning"
55,471,104,367,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
55,472,105,367,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
55,473,106,367,"weekday","afternoon","morningrituals","freezing","grocery",0,1,0,"midday"
55,474,107,367,"weekend","morning","travelling","unknown","grocery",0,1,0,"morning"
55,484,117,367,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
55,485,118,367,"weekday","evening","working","cold","restaurant",0,1,1,"night"
55,487,120,367,"weekend","breakfast","travelling","unknown","grocery",0,1,1,"morning"
55,488,121,367,"weekday","breakfast","unknown","freezing","restaurant",0,1,1,"morning"
55,489,122,367,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
55,494,127,367,"weekend","lunch","leisure","freezing","grocery",0,1,1,"midday"
55,495,128,367,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
55,496,129,367,"weekday","evening","travelling","cold","grocery",1,1,1,"night"
55,499,132,367,"weekday","breakfast","shopping","warm","restaurant",0,1,1,"morning"
55,505,138,367,"weekday","latenight","unknown","warm","grocery",0,1,1,"night"
55,506,139,367,"weekday","unknown","working","warm","restaurant",0,1,1,"unknown"
55,508,141,367,"weekend","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
55,510,143,367,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
55,512,145,367,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
55,513,146,367,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
55,514,147,367,"unknown","lunch","working","cold","grocery",1,1,1,"midday"
55,516,149,367,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
55,517,150,367,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
55,522,155,367,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
55,527,160,367,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
55,529,162,367,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
55,530,163,367,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
55,532,165,367,"weekend","lunch","leisure","freezing","grocery",0,1,1,"midday"
55,533,166,367,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
55,535,168,367,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
55,536,169,367,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
55,537,170,367,"weekend","morning","travelling","freezing","grocery",0,1,1,"morning"
55,540,173,367,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
55,541,174,367,"weekend","dinner","unknown","freezing","grocery",0,1,1,"night"
55,542,175,367,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
55,543,176,367,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
55,544,177,367,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
55,548,181,367,"weekday","beforelunch","travelling","hot","grocery",0,1,1,"midday"
56,384,4,380,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
56,386,6,380,"unknown","latenight","travelling","cold","grocery",0,0,0,"night"
56,388,8,380,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
56,389,9,380,"weekend","lunch","shopping","cold","restaurant",0,0,0,"midday"
56,392,12,380,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
56,397,17,380,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
56,401,21,380,"weekday","beforelunch","unknown","hot","grocery",0,0,0,"midday"
56,403,23,380,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
56,404,24,380,"weekend","lunch","working","unknown","grocery",0,0,0,"midday"
56,405,25,380,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
56,407,27,380,"weekend","morning","travelling","cold","grocery",0,0,0,"morning"
56,408,28,380,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
56,410,30,380,"weekend","breakfast","travelling","cold","grocery",1,0,0,"morning"
56,415,35,380,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
56,418,38,380,"weekend","dinner","travelling","unknown","grocery",0,0,0,"night"
56,420,40,380,"weekday","afternoon","working","hot","restaurant",0,0,0,"midday"
56,430,50,380,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
56,431,51,380,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
56,432,52,380,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
56,435,55,380,"weekday","earlymorning","unknown","hot","restaurant",1,0,0,"morning"
56,444,64,380,"weekday","breakfast","unknown","unknown","grocery",1,1,0,"morning"
56,447,67,380,"weekday","beforelunch","unknown","hot","grocery",0,1,0,"midday"
56,451,71,380,"weekday","afternoon","working","cold","restaurant",1,1,0,"midday"
56,453,73,380,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
56,456,76,380,"weekday","night","travelling","unknown","grocery",0,1,0,"night"
56,457,77,380,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
56,460,80,380,"weekend","lunch","travelling","cold","grocery",0,1,0,"midday"
56,462,82,380,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
56,464,84,380,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
56,467,87,380,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
56,468,88,380,"weekday","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
56,470,90,380,"weekend","afternoon","unknown","freezing","grocery",0,1,0,"midday"
56,480,100,380,"weekday","lunch","leisure","unknown","restaurant",0,1,0,"midday"
56,481,101,380,"weekday","morning","shopping","cold","grocery",0,1,0,"morning"
56,489,109,380,"weekend","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
56,491,111,380,"weekend","dinner","travelling","unknown","grocery",0,1,0,"night"
56,492,112,380,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
56,493,113,380,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
56,495,115,380,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
56,496,116,380,"weekday","lunch","travelling","freezing","restaurant",1,1,1,"midday"
56,499,119,380,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"
56,500,120,380,"weekend","lunch","leisure","warm","grocery",1,1,1,"midday"
56,501,121,380,"weekend","lunch","working","cold","restaurant",0,1,1,"midday"
56,505,125,380,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
56,508,128,380,"weekday","lunch","working","hot","grocery",0,1,1,"midday"
56,509,129,380,"weekday","earlymorning","unknown","unknown","grocery",0,1,1,"morning"
56,514,134,380,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
56,517,137,380,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
56,526,146,380,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
56,530,150,380,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
56,531,151,380,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
56,533,153,380,"weekend","beforelunch","working","warm","restaurant",0,1,1,"midday"
56,535,155,380,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
56,537,157,380,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
56,546,166,380,"weekday","unknown","unknown","freezing","restaurant",0,1,1,"unknown"
56,551,171,380,"weekend","beforelunch","travelling","cold","grocery",1,1,1,"midday"
56,554,174,380,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
56,556,176,380,"weekday","beforelunch","morningrituals","unknown","grocery",0,1,1,"midday"
56,560,180,380,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
56,563,183,380,"weekday","breakfast","leisure","cold","grocery",1,1,1,"morning"
57,383,2,381,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
57,384,3,381,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
57,385,4,381,"weekend","morning","unknown","cold","restaurant",0,0,0,"morning"
57,386,5,381,"weekend","unknown","working","cold","restaurant",1,0,0,"unknown"
57,387,6,381,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
57,388,7,381,"weekday","afternoon","unknown","freezing","restaurant",1,0,0,"midday"
57,389,8,381,"weekend","lunch","travelling","freezing","grocery",1,0,0,"midday"
57,395,14,381,"weekend","unknown","shopping","warm","restaurant",0,0,0,"unknown"
57,396,15,381,"weekday","breakfast","unknown","unknown","restaurant",0,0,0,"morning"
57,399,18,381,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
57,401,20,381,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
57,402,21,381,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
57,403,22,381,"weekday","beforelunch","shopping","freezing","restaurant",0,0,0,"midday"
57,407,26,381,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
57,410,29,381,"weekday","beforelunch","working","cold","grocery",1,0,0,"midday"
57,414,33,381,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
57,415,34,381,"weekday","lunch","working","freezing","restaurant",0,0,0,"midday"
57,419,38,381,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
57,421,40,381,"weekday","breakfast","shopping","cold","grocery",0,0,0,"morning"
57,422,41,381,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
57,423,42,381,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
57,424,43,381,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
57,425,44,381,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
57,427,46,381,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
57,429,48,381,"weekend","morning","leisure","cold","grocery",0,0,0,"morning"
57,430,49,381,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
57,431,50,381,"weekday","breakfast","unknown","hot","grocery",0,0,0,"morning"
57,433,52,381,"weekday","lunch","working","freezing","grocery",0,0,0,"midday"
57,436,55,381,"weekday","breakfast","leisure","freezing","restaurant",1,0,0,"morning"
57,437,56,381,"weekday","morning","travelling","unknown","restaurant",1,0,0,"morning"
57,442,61,381,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
57,444,63,381,"weekday","breakfast","shopping","warm","grocery",1,1,0,"morning"
57,447,66,381,"weekend","beforelunch","travelling","warm","grocery",1,1,0,"midday"
57,448,67,381,"unknown","lunch","travelling","cold","restaurant",0,1,0,"midday"
57,450,69,381,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
57,451,70,381,"weekday","breakfast","unknown","warm","grocery",0,1,0,"morning"
57,453,72,381,"weekday","earlymorning","working","freezing","grocery",1,1,0,"morning"
57,454,73,381,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
57,455,74,381,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
57,459,78,381,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
57,460,79,381,"weekday","lunch","working","cold","grocery",1,1,0,"midday"
57,461,80,381,"weekend","beforelunch","working","warm","grocery",1,1,0,"midday"
57,462,81,381,"weekday","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
57,463,82,381,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
57,464,83,381,"weekend","lunch","unknown","unknown","restaurant",0,1,0,"midday"
57,465,84,381,"weekday","breakfast","unknown","warm","grocery",0,1,0,"morning"
57,466,85,381,"weekend","evening","working","cold","grocery",0,1,0,"night"
57,467,86,381,"weekend","lunch","travelling","warm","grocery",0,1,0,"midday"
57,471,90,381,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
57,472,91,381,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
57,473,92,381,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
57,476,95,381,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
57,477,96,381,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
57,479,98,381,"weekday","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
57,480,99,381,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
57,481,100,381,"weekend","dinner","leisure","freezing","grocery",1,1,0,"night"
57,482,101,381,"weekend","breakfast","morningrituals","unknown","grocery",1,1,0,"morning"
57,483,102,381,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
57,484,103,381,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
57,486,105,381,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
57,487,106,381,"unknown","beforelunch","travelling","warm","grocery",0,1,0,"midday"
57,488,107,381,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
57,489,108,381,"unknown","afternoon","working","hot","restaurant",0,1,0,"midday"
57,490,109,381,"unknown","dinner","working","warm","grocery",1,1,0,"night"
57,491,110,381,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
57,492,111,381,"weekday","night","travelling","unknown","grocery",0,1,0,"night"
57,493,112,381,"weekend","afternoon","travelling","hot","grocery",1,1,0,"midday"
57,494,113,381,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
57,495,114,381,"unknown","morning","morningrituals","warm","restaurant",1,1,1,"morning"
57,497,116,381,"weekday","beforelunch","working","warm","grocery",1,1,1,"midday"
57,499,118,381,"weekday","breakfast","unknown","freezing","grocery",0,1,1,"morning"
57,500,119,381,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
57,501,120,381,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
57,503,122,381,"weekend","evening","working","unknown","restaurant",1,1,1,"night"
57,504,123,381,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
57,506,125,381,"weekday","earlymorning","working","unknown","grocery",0,1,1,"morning"
57,507,126,381,"weekday","unknown","working","unknown","restaurant",0,1,1,"unknown"
57,510,129,381,"weekday","afternoon","unknown","unknown","restaurant",1,1,1,"midday"
57,511,130,381,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
57,512,131,381,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
57,513,132,381,"weekend","evening","travelling","warm","restaurant",1,1,1,"night"
57,518,137,381,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
57,525,144,381,"weekend","beforelunch","working","cold","restaurant",0,1,1,"midday"
57,527,146,381,"weekend","afternoon","working","unknown","restaurant",0,1,1,"midday"
57,530,149,381,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
57,531,150,381,"weekday","afternoon","working","hot","grocery",0,1,1,"midday"
57,532,151,381,"weekday","beforelunch","working","warm","restaurant",1,1,1,"midday"
57,533,152,381,"weekday","beforelunch","leisure","freezing","grocery",0,1,1,"midday"
57,534,153,381,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
57,535,154,381,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
57,537,156,381,"weekday","morning","leisure","freezing","restaurant",0,1,1,"morning"
57,538,157,381,"weekend","morning","shopping","freezing","grocery",0,1,1,"morning"
57,539,158,381,"weekday","breakfast","working","warm","grocery",1,1,1,"morning"
57,540,159,381,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
57,541,160,381,"weekend","dinner","working","hot","restaurant",0,1,1,"night"
57,542,161,381,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
57,544,163,381,"weekend","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
57,545,164,381,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
57,547,166,381,"weekday","lunch","working","warm","grocery",0,1,1,"midday"
57,548,167,381,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
57,549,168,381,"weekday","morning","travelling","warm","restaurant",0,1,1,"morning"
57,550,169,381,"weekday","lunch","morningrituals","freezing","grocery",0,1,1,"midday"
57,551,170,381,"weekday","evening","travelling","warm","grocery",0,1,1,"night"
57,552,171,381,"weekday","afternoon","leisure","hot","grocery",0,1,1,"midday"
57,555,174,381,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
57,556,175,381,"weekday","morning","working","cold","grocery",1,1,1,"morning"
57,559,178,381,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
57,563,182,381,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
57,564,183,381,"weekday","beforelunch","shopping","warm","restaurant",0,1,1,"midday"
58,396,13,383,"weekend","afternoon","shopping","cold","restaurant",0,0,0,"midday"
58,408,25,383,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
58,409,26,383,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
58,411,28,383,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
58,415,32,383,"weekday","morning","unknown","cold","grocery",0,0,0,"morning"
58,419,36,383,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
58,424,41,383,"weekend","lunch","leisure","cold","restaurant",0,0,0,"midday"
58,430,47,383,"weekday","dinner","travelling","unknown","grocery",1,0,0,"night"
58,431,48,383,"weekend","afternoon","working","freezing","grocery",0,0,0,"midday"
58,432,49,383,"weekday","earlymorning","travelling","freezing","restaurant",0,0,0,"morning"
58,433,50,383,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
58,437,54,383,"weekend","beforelunch","shopping","warm","grocery",0,0,0,"midday"
58,440,57,383,"weekday","night","unknown","unknown","restaurant",0,1,0,"night"
58,452,69,383,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
58,455,72,383,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
58,459,76,383,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
58,468,85,383,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
58,469,86,383,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
58,472,89,383,"weekday","morning","unknown","warm","restaurant",0,1,0,"morning"
58,473,90,383,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
58,478,95,383,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
58,480,97,383,"weekday","night","working","cold","grocery",1,1,0,"night"
58,483,100,383,"weekday","night","travelling","unknown","grocery",0,1,0,"night"
58,489,106,383,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
58,492,109,383,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
58,494,111,383,"weekend","breakfast","travelling","freezing","grocery",0,1,0,"morning"
58,496,113,383,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
58,508,125,383,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
58,510,127,383,"weekend","lunch","travelling","freezing","restaurant",1,1,1,"midday"
58,512,129,383,"weekday","morning","leisure","hot","grocery",0,1,1,"morning"
58,513,130,383,"weekday","night","travelling","cold","grocery",0,1,1,"night"
58,519,136,383,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
58,522,139,383,"weekday","afternoon","working","unknown","grocery",0,1,1,"midday"
58,524,141,383,"weekend","lunch","travelling","warm","restaurant",1,1,1,"midday"
58,525,142,383,"weekend","afternoon","leisure","unknown","restaurant",1,1,1,"midday"
58,527,144,383,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
58,528,145,383,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
58,530,147,383,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
58,531,148,383,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
58,535,152,383,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
58,536,153,383,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
58,539,156,383,"weekday","unknown","shopping","cold","restaurant",1,1,1,"unknown"
58,540,157,383,"weekday","unknown","unknown","warm","restaurant",0,1,1,"unknown"
58,542,159,383,"weekend","afternoon","unknown","warm","grocery",0,1,1,"midday"
58,543,160,383,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
58,544,161,383,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
58,545,162,383,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
58,551,168,383,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
58,552,169,383,"weekday","afternoon","travelling","hot","grocery",1,1,1,"midday"
58,556,173,383,"weekday","lunch","shopping","warm","grocery",0,1,1,"midday"
59,409,23,386,"weekday","morning","unknown","freezing","restaurant",0,0,0,"morning"
59,470,84,386,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
59,508,122,386,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
60,400,2,398,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
60,402,4,398,"weekday","beforelunch","shopping","cold","restaurant",0,0,0,"midday"
60,404,6,398,"weekday","dinner","working","freezing","restaurant",0,0,0,"night"
60,419,21,398,"weekend","beforelunch","leisure","hot","restaurant",0,0,0,"midday"
60,420,22,398,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
60,424,26,398,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
60,430,32,398,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
60,436,38,398,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
60,439,41,398,"weekday","breakfast","working","unknown","restaurant",0,0,0,"morning"
60,442,44,398,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
60,446,48,398,"weekend","afternoon","shopping","cold","restaurant",1,0,0,"midday"
60,448,50,398,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
60,450,52,398,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
60,452,54,398,"weekend","breakfast","shopping","unknown","grocery",0,0,0,"morning"
60,455,57,398,"weekend","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
60,471,73,398,"weekend","breakfast","unknown","warm","restaurant",0,1,0,"morning"
60,478,80,398,"weekend","morning","travelling","unknown","restaurant",1,1,0,"morning"
60,479,81,398,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
60,481,83,398,"weekend","earlymorning","working","cold","grocery",1,1,0,"morning"
60,482,84,398,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
60,487,89,398,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
60,499,101,398,"weekend","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
60,503,105,398,"weekday","breakfast","leisure","cold","grocery",0,1,0,"morning"
60,514,116,398,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
60,518,120,398,"weekday","lunch","shopping","hot","grocery",0,1,1,"midday"
60,523,125,398,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
60,532,134,398,"weekday","breakfast","shopping","unknown","grocery",0,1,1,"morning"
60,533,135,398,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
60,540,142,398,"weekend","afternoon","unknown","unknown","grocery",0,1,1,"midday"
60,542,144,398,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
60,543,145,398,"weekday","lunch","leisure","cold","grocery",1,1,1,"midday"
60,548,150,398,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
60,550,152,398,"weekend","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
60,556,158,398,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
60,573,175,398,"weekday","beforelunch","travelling","hot","grocery",1,1,1,"midday"
60,579,181,398,"weekend","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
60,581,183,398,"unknown","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
61,400,0,400,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
61,402,2,400,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
61,403,3,400,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
61,404,4,400,"weekday","lunch","working","unknown","restaurant",1,0,0,"midday"
61,405,5,400,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
61,408,8,400,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
61,409,9,400,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
61,412,12,400,"weekday","afternoon","travelling","cold","restaurant",1,0,0,"midday"
61,415,15,400,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
61,417,17,400,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
61,418,18,400,"weekday","breakfast","travelling","warm","restaurant",1,0,0,"morning"
61,421,21,400,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
61,426,26,400,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
61,427,27,400,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
61,429,29,400,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
61,431,31,400,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
61,436,36,400,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
61,437,37,400,"weekend","afternoon","travelling","unknown","grocery",1,0,0,"midday"
61,439,39,400,"weekday","afternoon","unknown","unknown","grocery",0,0,0,"midday"
61,440,40,400,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
61,443,43,400,"weekday","lunch","unknown","cold","restaurant",0,0,0,"midday"
61,444,44,400,"weekday","beforelunch","shopping","freezing","restaurant",0,0,0,"midday"
61,445,45,400,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
61,446,46,400,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
61,447,47,400,"unknown","breakfast","travelling","freezing","grocery",0,0,0,"morning"
61,449,49,400,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
61,456,56,400,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
61,458,58,400,"weekday","afternoon","working","cold","restaurant",0,1,0,"midday"
61,459,59,400,"weekend","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
61,461,61,400,"unknown","lunch","leisure","unknown","grocery",0,1,0,"midday"
61,462,62,400,"weekend","lunch","travelling","unknown","restaurant",1,1,0,"midday"
61,463,63,400,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
61,465,65,400,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
61,467,67,400,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
61,468,68,400,"weekday","dinner","unknown","freezing","restaurant",1,1,0,"night"
61,469,69,400,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
61,470,70,400,"weekday","breakfast","unknown","warm","restaurant",1,1,0,"morning"
61,475,75,400,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
61,482,82,400,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
61,484,84,400,"weekend","lunch","social","warm","restaurant",0,1,0,"midday"
61,485,85,400,"weekday","morning","unknown","cold","restaurant",0,1,0,"morning"
61,486,86,400,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
61,489,89,400,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
61,491,91,400,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
61,495,95,400,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
61,496,96,400,"weekday","lunch","leisure","warm","restaurant",0,1,0,"midday"
61,497,97,400,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
61,498,98,400,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
61,500,100,400,"weekday","dinner","working","freezing","grocery",0,1,0,"night"
61,503,103,400,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
61,504,104,400,"weekday","dinner","working","unknown","grocery",0,1,0,"night"
61,505,105,400,"weekday","morning","unknown","unknown","restaurant",0,1,0,"morning"
61,507,107,400,"weekday","morning","leisure","hot","restaurant",0,1,0,"morning"
61,508,108,400,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
61,509,109,400,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
61,510,110,400,"weekday","beforelunch","working","warm","restaurant",0,1,0,"midday"
61,511,111,400,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
61,515,115,400,"weekday","unknown","travelling","unknown","restaurant",1,1,1,"unknown"
61,516,116,400,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
61,518,118,400,"weekday","evening","unknown","hot","grocery",0,1,1,"night"
61,519,119,400,"weekend","night","travelling","freezing","grocery",0,1,1,"night"
61,520,120,400,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
61,521,121,400,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
61,522,122,400,"weekday","unknown","morningrituals","cold","grocery",0,1,1,"unknown"
61,523,123,400,"weekday","breakfast","leisure","unknown","restaurant",0,1,1,"morning"
61,525,125,400,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
61,527,127,400,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
61,528,128,400,"weekday","dinner","travelling","hot","grocery",0,1,1,"night"
61,530,130,400,"weekday","afternoon","shopping","freezing","grocery",0,1,1,"midday"
61,531,131,400,"weekday","morning","travelling","unknown","grocery",0,1,1,"morning"
61,534,134,400,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
61,535,135,400,"weekday","night","unknown","unknown","restaurant",0,1,1,"night"
61,537,137,400,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
61,540,140,400,"weekday","earlymorning","travelling","cold","restaurant",1,1,1,"morning"
61,545,145,400,"weekday","beforelunch","travelling","warm","restaurant",1,1,1,"midday"
61,548,148,400,"weekday","breakfast","travelling","warm","grocery",1,1,1,"morning"
61,549,149,400,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
61,550,150,400,"weekday","breakfast","travelling","unknown","restaurant",1,1,1,"morning"
61,552,152,400,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
61,553,153,400,"weekday","breakfast","shopping","unknown","grocery",1,1,1,"morning"
61,555,155,400,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
61,557,157,400,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
61,559,159,400,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
61,561,161,400,"weekday","afternoon","travelling","hot","restaurant",0,1,1,"midday"
61,562,162,400,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
61,564,164,400,"weekday","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
61,565,165,400,"weekday","latenight","travelling","cold","restaurant",0,1,1,"night"
61,566,166,400,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
61,568,168,400,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
61,571,171,400,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
61,574,174,400,"weekday","morning","working","freezing","grocery",0,1,1,"morning"
61,577,177,400,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
61,578,178,400,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
61,579,179,400,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
61,581,181,400,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
61,583,183,400,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
62,403,0,403,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
62,405,2,403,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
62,418,15,403,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
62,420,17,403,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
62,426,23,403,"weekend","morning","unknown","cold","grocery",0,0,0,"morning"
62,432,29,403,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
62,445,42,403,"weekday","afternoon","travelling","warm","restaurant",1,0,0,"midday"
62,446,43,403,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
62,447,44,403,"weekend","afternoon","working","cold","grocery",0,0,0,"midday"
62,451,48,403,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
62,457,54,403,"weekday","afternoon","leisure","unknown","grocery",0,0,0,"midday"
62,458,55,403,"weekday","breakfast","unknown","warm","grocery",0,0,0,"morning"
62,461,58,403,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
62,462,59,403,"weekday","unknown","travelling","warm","restaurant",0,1,0,"unknown"
62,463,60,403,"weekend","afternoon","morningrituals","unknown","restaurant",0,1,0,"midday"
62,466,63,403,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
62,467,64,403,"weekday","evening","travelling","hot","restaurant",1,1,0,"night"
62,468,65,403,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
62,470,67,403,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
62,472,69,403,"weekday","breakfast","working","freezing","restaurant",1,1,0,"morning"
62,476,73,403,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
62,477,74,403,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
62,478,75,403,"weekday","breakfast","shopping","freezing","grocery",0,1,0,"morning"
62,479,76,403,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
62,483,80,403,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
62,484,81,403,"weekday","lunch","unknown","freezing","restaurant",0,1,0,"midday"
62,487,84,403,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
62,490,87,403,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
62,496,93,403,"weekday","dinner","travelling","unknown","restaurant",0,1,0,"night"
62,499,96,403,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
62,501,98,403,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
62,502,99,403,"weekday","dinner","travelling","unknown","restaurant",0,1,0,"night"
62,503,100,403,"weekday","dinner","travelling","unknown","restaurant",1,1,0,"night"
62,507,104,403,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
62,510,107,403,"weekend","lunch","shopping","unknown","grocery",0,1,0,"midday"
62,511,108,403,"weekday","lunch","shopping","cold","restaurant",0,1,0,"midday"
62,514,111,403,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
62,515,112,403,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
62,517,114,403,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
62,522,119,403,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
62,523,120,403,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
62,526,123,403,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
62,528,125,403,"weekend","lunch","shopping","unknown","restaurant",0,1,1,"midday"
62,529,126,403,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
62,531,128,403,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
62,532,129,403,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
62,536,133,403,"weekday","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
62,542,139,403,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
62,545,142,403,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
62,552,149,403,"weekend","beforelunch","shopping","warm","restaurant",0,1,1,"midday"
62,555,152,403,"weekday","beforelunch","shopping","unknown","grocery",1,1,1,"midday"
62,556,153,403,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
62,557,154,403,"weekend","breakfast","working","unknown","restaurant",1,1,1,"morning"
62,561,158,403,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
62,564,161,403,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
62,569,166,403,"weekend","lunch","travelling","unknown","grocery",1,1,1,"midday"
62,571,168,403,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
62,576,173,403,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
62,578,175,403,"weekday","beforelunch","working","cold","restaurant",0,1,1,"midday"
62,579,176,403,"weekday","beforelunch","workingout","cold","restaurant",0,1,1,"midday"
62,580,177,403,"weekday","breakfast","working","cold","grocery",1,1,1,"morning"
62,581,178,403,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
62,582,179,403,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
63,415,9,406,"weekday","lunch","leisure","warm","restaurant",0,0,0,"midday"
63,416,10,406,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
63,418,12,406,"weekday","beforelunch","working","hot","grocery",0,0,0,"midday"
63,426,20,406,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
63,427,21,406,"weekend","lunch","housework","freezing","restaurant",1,0,0,"midday"
63,432,26,406,"weekday","lunch","shopping","cold","grocery",1,0,0,"midday"
63,433,27,406,"weekday","afternoon","leisure","freezing","grocery",1,0,0,"midday"
63,437,31,406,"weekday","dinner","working","unknown","grocery",0,0,0,"night"
63,440,34,406,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
63,442,36,406,"weekday","afternoon","unknown","unknown","grocery",0,0,0,"midday"
63,447,41,406,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
63,458,52,406,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
63,461,55,406,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
63,466,60,406,"weekday","beforelunch","unknown","hot","grocery",0,1,0,"midday"
63,470,64,406,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
63,474,68,406,"weekend","lunch","leisure","freezing","grocery",1,1,0,"midday"
63,475,69,406,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
63,477,71,406,"weekday","lunch","travelling","cold","grocery",1,1,0,"midday"
63,480,74,406,"weekend","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
63,484,78,406,"weekend","lunch","travelling","cold","restaurant",1,1,0,"midday"
63,487,81,406,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
63,489,83,406,"weekend","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
63,490,84,406,"weekday","beforelunch","unknown","cold","grocery",1,1,0,"midday"
63,492,86,406,"weekday","afternoon","working","freezing","grocery",0,1,0,"midday"
63,494,88,406,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
63,497,91,406,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
63,504,98,406,"weekend","earlymorning","travelling","cold","grocery",0,1,0,"morning"
63,510,104,406,"weekend","afternoon","shopping","cold","restaurant",0,1,0,"midday"
63,511,105,406,"weekday","beforelunch","unknown","freezing","grocery",0,1,0,"midday"
63,516,110,406,"weekend","lunch","unknown","unknown","restaurant",0,1,0,"midday"
63,525,119,406,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
63,529,123,406,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
63,542,136,406,"weekday","dinner","travelling","hot","grocery",0,1,1,"night"
63,546,140,406,"weekday","earlymorning","travelling","cold","grocery",0,1,1,"morning"
63,547,141,406,"weekday","beforelunch","shopping","hot","restaurant",0,1,1,"midday"
63,551,145,406,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
63,552,146,406,"weekend","breakfast","travelling","freezing","grocery",0,1,1,"morning"
63,553,147,406,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
63,561,155,406,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
63,569,163,406,"weekday","dinner","travelling","warm","restaurant",1,1,1,"night"
63,574,168,406,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
63,576,170,406,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
63,581,175,406,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
63,586,180,406,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
63,589,183,406,"weekend","afternoon","travelling","freezing","grocery",1,1,1,"midday"
64,437,28,409,"weekend","unknown","travelling","unknown","grocery",0,0,0,"unknown"
64,441,32,409,"weekday","breakfast","unknown","unknown","grocery",1,0,0,"morning"
64,444,35,409,"weekend","afternoon","leisure","unknown","grocery",0,0,0,"midday"
64,449,40,409,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
64,451,42,409,"weekend","earlymorning","travelling","freezing","restaurant",0,0,0,"morning"
64,460,51,409,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
64,461,52,409,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
64,463,54,409,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
64,466,57,409,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
64,481,72,409,"weekend","lunch","travelling","unknown","restaurant",0,1,0,"midday"
64,485,76,409,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
64,495,86,409,"weekday","breakfast","leisure","hot","grocery",0,1,0,"morning"
64,509,100,409,"weekday","beforelunch","unknown","cold","restaurant",1,1,0,"midday"
64,518,109,409,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
64,519,110,409,"unknown","afternoon","working","hot","restaurant",0,1,0,"midday"
64,522,113,409,"weekday","night","unknown","cold","restaurant",1,1,1,"night"
64,534,125,409,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
64,535,126,409,"weekday","afternoon","unknown","warm","restaurant",0,1,1,"midday"
64,538,129,409,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
64,539,130,409,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
64,542,133,409,"weekday","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
64,543,134,409,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
64,547,138,409,"weekend","breakfast","unknown","freezing","grocery",0,1,1,"morning"
64,548,139,409,"weekday","beforelunch","travelling","warm","grocery",0,1,1,"midday"
64,552,143,409,"weekday","beforelunch","travelling","unknown","restaurant",1,1,1,"midday"
64,558,149,409,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
64,564,155,409,"weekday","lunch","shopping","freezing","grocery",0,1,1,"midday"
64,578,169,409,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
64,582,173,409,"weekend","afternoon","working","cold","grocery",0,1,1,"midday"
65,414,3,411,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
65,416,5,411,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
65,417,6,411,"weekend","morning","leisure","warm","grocery",0,0,0,"morning"
65,419,8,411,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
65,420,9,411,"weekday","afternoon","shopping","cold","restaurant",1,0,0,"midday"
65,422,11,411,"weekday","morning","travelling","freezing","restaurant",1,0,0,"morning"
65,423,12,411,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
65,429,18,411,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
65,432,21,411,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
65,433,22,411,"weekday","beforelunch","leisure","freezing","grocery",0,0,0,"midday"
65,434,23,411,"weekend","afternoon","working","freezing","grocery",0,0,0,"midday"
65,442,31,411,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
65,450,39,411,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
65,451,40,411,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
65,452,41,411,"weekend","earlymorning","leisure","hot","grocery",0,0,0,"morning"
65,453,42,411,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
65,454,43,411,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
65,461,50,411,"weekday","unknown","working","unknown","restaurant",0,0,0,"unknown"
65,462,51,411,"weekday","afternoon","unknown","warm","restaurant",1,0,0,"midday"
65,464,53,411,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
65,466,55,411,"weekday","evening","working","cold","restaurant",0,0,0,"night"
65,468,57,411,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
65,473,62,411,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
65,475,64,411,"weekend","dinner","travelling","unknown","grocery",1,1,0,"night"
65,476,65,411,"weekday","dinner","travelling","unknown","grocery",0,1,0,"night"
65,477,66,411,"weekday","dinner","travelling","warm","grocery",0,1,0,"night"
65,478,67,411,"weekend","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
65,481,70,411,"weekday","morning","leisure","warm","grocery",0,1,0,"morning"
65,484,73,411,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
65,485,74,411,"weekend","night","unknown","hot","grocery",1,1,0,"night"
65,488,77,411,"weekday","dinner","travelling","warm","grocery",0,1,0,"night"
65,493,82,411,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
65,494,83,411,"weekday","morning","travelling","hot","restaurant",1,1,0,"morning"
65,496,85,411,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
65,498,87,411,"weekday","afternoon","working","unknown","restaurant",0,1,0,"midday"
65,503,92,411,"weekend","morning","unknown","warm","grocery",0,1,0,"morning"
65,506,95,411,"weekend","lunch","travelling","freezing","grocery",0,1,0,"midday"
65,507,96,411,"weekday","lunch","morningrituals","freezing","grocery",1,1,0,"midday"
65,509,98,411,"weekend","morning","travelling","cold","restaurant",0,1,0,"morning"
65,510,99,411,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
65,512,101,411,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
65,516,105,411,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
65,517,106,411,"weekend","beforelunch","working","cold","grocery",0,1,0,"midday"
65,523,112,411,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
65,526,115,411,"weekday","unknown","shopping","freezing","restaurant",0,1,1,"unknown"
65,529,118,411,"weekday","beforelunch","morningrituals","cold","restaurant",0,1,1,"midday"
65,535,124,411,"weekday","afternoon","leisure","cold","grocery",1,1,1,"midday"
65,538,127,411,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
65,540,129,411,"weekend","breakfast","travelling","freezing","grocery",1,1,1,"morning"
65,543,132,411,"weekend","breakfast","shopping","freezing","restaurant",0,1,1,"morning"
65,548,137,411,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
65,549,138,411,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
65,553,142,411,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
65,556,145,411,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
65,561,150,411,"weekday","beforelunch","shopping","unknown","grocery",0,1,1,"midday"
65,568,157,411,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
65,569,158,411,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
65,570,159,411,"weekday","lunch","unknown","freezing","restaurant",0,1,1,"midday"
65,575,164,411,"weekday","beforelunch","working","unknown","grocery",0,1,1,"midday"
65,578,167,411,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
65,579,168,411,"weekday","night","leisure","freezing","restaurant",0,1,1,"night"
65,582,171,411,"weekday","beforelunch","working","unknown","grocery",0,1,1,"midday"
65,583,172,411,"weekday","dinner","travelling","unknown","restaurant",1,1,1,"night"
65,585,174,411,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
65,586,175,411,"weekday","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
65,588,177,411,"weekday","beforelunch","travelling","freezing","restaurant",0,1,1,"midday"
65,589,178,411,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
65,593,182,411,"weekday","morning","shopping","unknown","restaurant",0,1,1,"morning"
66,422,3,419,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
66,424,5,419,"weekday","beforelunch","leisure","warm","grocery",1,0,0,"midday"
66,426,7,419,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
66,427,8,419,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
66,429,10,419,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
66,430,11,419,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
66,433,14,419,"weekday","lunch","unknown","freezing","restaurant",0,0,0,"midday"
66,437,18,419,"weekday","unknown","travelling","hot","restaurant",1,0,0,"unknown"
66,439,20,419,"weekend","afternoon","travelling","cold","grocery",0,0,0,"midday"
66,440,21,419,"weekday","lunch","leisure","freezing","restaurant",0,0,0,"midday"
66,446,27,419,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
66,447,28,419,"weekend","beforelunch","shopping","cold","grocery",0,0,0,"midday"
66,448,29,419,"weekday","morning","unknown","hot","restaurant",0,0,0,"morning"
66,451,32,419,"weekend","unknown","travelling","unknown","grocery",0,0,0,"unknown"
66,453,34,419,"weekday","lunch","unknown","cold","grocery",1,0,0,"midday"
66,454,35,419,"weekday","lunch","unknown","cold","grocery",1,0,0,"midday"
66,457,38,419,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
66,460,41,419,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
66,465,46,419,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
66,466,47,419,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
66,469,50,419,"weekday","morning","travelling","unknown","grocery",1,0,0,"morning"
66,471,52,419,"weekday","dinner","travelling","hot","grocery",0,0,0,"night"
66,477,58,419,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
66,478,59,419,"weekend","lunch","unknown","cold","grocery",0,1,0,"midday"
66,479,60,419,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
66,483,64,419,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
66,484,65,419,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
66,491,72,419,"weekday","beforelunch","working","unknown","restaurant",1,1,0,"midday"
66,496,77,419,"weekend","morning","travelling","freezing","restaurant",0,1,0,"morning"
66,497,78,419,"weekday","afternoon","leisure","warm","grocery",0,1,0,"midday"
66,498,79,419,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
66,500,81,419,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
66,502,83,419,"weekend","morning","shopping","unknown","restaurant",0,1,0,"morning"
66,507,88,419,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
66,510,91,419,"weekday","afternoon","unknown","freezing","restaurant",1,1,0,"midday"
66,512,93,419,"weekday","lunch","unknown","hot","grocery",0,1,0,"midday"
66,513,94,419,"weekday","lunch","unknown","unknown","grocery",1,1,0,"midday"
66,515,96,419,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
66,518,99,419,"weekday","morning","leisure","cold","restaurant",1,1,0,"morning"
66,524,105,419,"weekday","breakfast","travelling","freezing","grocery",0,1,0,"morning"
66,525,106,419,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
66,526,107,419,"weekday","earlymorning","travelling","hot","grocery",0,1,0,"morning"
66,533,114,419,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
66,536,117,419,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
66,537,118,419,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
66,540,121,419,"weekday","afternoon","leisure","freezing","grocery",1,1,1,"midday"
66,541,122,419,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
66,543,124,419,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
66,545,126,419,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
66,546,127,419,"unknown","afternoon","shopping","cold","grocery",1,1,1,"midday"
66,547,128,419,"weekend","breakfast","travelling","cold","restaurant",0,1,1,"morning"
66,549,130,419,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
66,561,142,419,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
66,565,146,419,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
66,567,148,419,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
66,574,155,419,"weekday","morning","shopping","freezing","restaurant",0,1,1,"morning"
66,579,160,419,"weekday","night","travelling","freezing","restaurant",0,1,1,"night"
66,583,164,419,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
66,586,167,419,"weekend","breakfast","shopping","freezing","restaurant",0,1,1,"morning"
66,587,168,419,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
67,424,0,424,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
67,425,1,424,"weekday","beforelunch","unknown","hot","grocery",1,0,0,"midday"
67,436,12,424,"weekend","morning","unknown","unknown","grocery",1,0,0,"morning"
67,446,22,424,"weekday","lunch","working","hot","grocery",1,0,0,"midday"
67,449,25,424,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
67,450,26,424,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
67,457,33,424,"weekday","night","travelling","cold","grocery",1,0,0,"night"
67,461,37,424,"weekday","beforelunch","shopping","cold","grocery",0,0,0,"midday"
67,464,40,424,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
67,467,43,424,"weekend","night","travelling","freezing","restaurant",0,0,0,"night"
67,468,44,424,"weekday","lunch","unknown","cold","restaurant",1,0,0,"midday"
67,471,47,424,"weekend","unknown","leisure","freezing","grocery",0,0,0,"unknown"
67,472,48,424,"weekend","dinner","working","cold","restaurant",0,0,0,"night"
67,474,50,424,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
67,475,51,424,"weekday","night","working","unknown","restaurant",0,0,0,"night"
67,476,52,424,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
67,487,63,424,"weekend","breakfast","shopping","warm","grocery",0,1,0,"morning"
67,490,66,424,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
67,491,67,424,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
67,496,72,424,"weekday","latenight","travelling","warm","restaurant",0,1,0,"night"
67,498,74,424,"weekday","morning","travelling","freezing","restaurant",1,1,0,"morning"
67,500,76,424,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
67,503,79,424,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
67,510,86,424,"weekday","lunch","unknown","freezing","grocery",0,1,0,"midday"
67,511,87,424,"weekday","afternoon","working","warm","grocery",1,1,0,"midday"
67,513,89,424,"weekend","lunch","working","freezing","grocery",0,1,0,"midday"
67,514,90,424,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
67,518,94,424,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
67,519,95,424,"weekend","lunch","leisure","cold","grocery",1,1,0,"midday"
67,520,96,424,"weekday","morning","unknown","freezing","restaurant",1,1,0,"morning"
67,523,99,424,"weekend","beforelunch","leisure","cold","grocery",0,1,0,"midday"
67,528,104,424,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
67,531,107,424,"weekday","lunch","unknown","hot","grocery",0,1,0,"midday"
67,534,110,424,"weekday","afternoon","unknown","unknown","restaurant",1,1,0,"midday"
67,537,113,424,"weekend","dinner","leisure","freezing","grocery",0,1,1,"night"
67,544,120,424,"weekday","dinner","travelling","hot","grocery",1,1,1,"night"
67,548,124,424,"weekday","afternoon","housework","freezing","restaurant",0,1,1,"midday"
67,550,126,424,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
67,551,127,424,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
67,552,128,424,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
67,564,140,424,"weekday","lunch","travelling","hot","restaurant",1,1,1,"midday"
67,568,144,424,"weekday","evening","unknown","cold","grocery",0,1,1,"night"
67,569,145,424,"weekend","breakfast","leisure","cold","restaurant",1,1,1,"morning"
67,570,146,424,"weekday","night","working","freezing","grocery",0,1,1,"night"
67,578,154,424,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
67,579,155,424,"weekday","dinner","travelling","freezing","grocery",1,1,1,"night"
67,582,158,424,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
67,585,161,424,"weekday","beforelunch","unknown","unknown","grocery",0,1,1,"midday"
67,598,174,424,"weekday","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
67,601,177,424,"unknown","earlymorning","travelling","hot","restaurant",0,1,1,"morning"
67,602,178,424,"weekend","dinner","leisure","warm","grocery",0,1,1,"night"
67,603,179,424,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
67,604,180,424,"unknown","lunch","leisure","warm","restaurant",0,1,1,"midday"
68,441,13,428,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
68,442,14,428,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
68,452,24,428,"weekend","lunch","travelling","hot","restaurant",1,0,0,"midday"
68,459,31,428,"weekday","afternoon","shopping","freezing","grocery",0,0,0,"midday"
68,461,33,428,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
68,469,41,428,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
68,472,44,428,"weekday","afternoon","working","freezing","grocery",0,0,0,"midday"
68,473,45,428,"weekend","lunch","unknown","freezing","grocery",1,0,0,"midday"
68,476,48,428,"unknown","afternoon","unknown","cold","restaurant",1,0,0,"midday"
68,485,57,428,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
68,487,59,428,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
68,506,78,428,"weekday","dinner","travelling","freezing","restaurant",1,1,0,"night"
68,508,80,428,"weekday","dinner","travelling","freezing","grocery",0,1,0,"night"
68,513,85,428,"weekend","morning","unknown","warm","restaurant",0,1,0,"morning"
68,514,86,428,"weekend","afternoon","working","freezing","restaurant",1,1,0,"midday"
68,520,92,428,"weekday","beforelunch","shopping","unknown","grocery",0,1,0,"midday"
68,522,94,428,"weekday","night","travelling","freezing","restaurant",0,1,0,"night"
68,526,98,428,"weekday","breakfast","leisure","warm","restaurant",0,1,0,"morning"
68,527,99,428,"weekday","morning","leisure","cold","grocery",1,1,0,"morning"
68,529,101,428,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
68,532,104,428,"weekend","afternoon","travelling","hot","grocery",1,1,0,"midday"
68,533,105,428,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
68,542,114,428,"weekend","night","travelling","cold","restaurant",0,1,1,"night"
68,545,117,428,"weekday","morning","unknown","unknown","grocery",0,1,1,"morning"
68,572,144,428,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
68,575,147,428,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
68,578,150,428,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
68,580,152,428,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
68,593,165,428,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
69,437,0,437,"weekday","evening","leisure","freezing","grocery",0,0,0,"night"
69,438,1,437,"weekend","night","working","unknown","restaurant",1,0,0,"night"
69,439,2,437,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
69,440,3,437,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
69,441,4,437,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
69,442,5,437,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
69,443,6,437,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
69,444,7,437,"weekday","breakfast","shopping","freezing","restaurant",0,0,0,"morning"
69,445,8,437,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
69,446,9,437,"weekend","evening","leisure","freezing","restaurant",1,0,0,"night"
69,447,10,437,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
69,448,11,437,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
69,449,12,437,"weekday","breakfast","shopping","cold","restaurant",0,0,0,"morning"
69,450,13,437,"weekend","evening","unknown","warm","restaurant",0,0,0,"night"
69,452,15,437,"weekday","unknown","travelling","freezing","grocery",1,0,0,"unknown"
69,453,16,437,"unknown","afternoon","leisure","cold","grocery",1,0,0,"midday"
69,454,17,437,"weekday","morning","unknown","cold","restaurant",1,0,0,"morning"
69,455,18,437,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
69,456,19,437,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
69,457,20,437,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
69,458,21,437,"weekday","breakfast","leisure","unknown","grocery",0,0,0,"morning"
69,459,22,437,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
69,460,23,437,"weekend","morning","shopping","warm","restaurant",1,0,0,"morning"
69,462,25,437,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
69,463,26,437,"weekend","beforelunch","shopping","unknown","restaurant",0,0,0,"midday"
69,464,27,437,"weekend","unknown","working","unknown","restaurant",0,0,0,"unknown"
69,465,28,437,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
69,468,31,437,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
69,469,32,437,"weekend","beforelunch","leisure","freezing","restaurant",0,0,0,"midday"
69,471,34,437,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
69,472,35,437,"weekday","earlymorning","travelling","unknown","grocery",1,0,0,"morning"
69,473,36,437,"weekday","morning","leisure","hot","grocery",0,0,0,"morning"
69,474,37,437,"weekday","morning","leisure","freezing","grocery",0,0,0,"morning"
69,476,39,437,"weekend","night","working","cold","grocery",0,0,0,"night"
69,477,40,437,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
69,478,41,437,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
69,480,43,437,"weekday","unknown","leisure","cold","grocery",0,0,0,"unknown"
69,481,44,437,"weekend","afternoon","travelling","warm","restaurant",0,0,0,"midday"
69,482,45,437,"weekday","morning","working","freezing","restaurant",1,0,0,"morning"
69,483,46,437,"weekend","afternoon","travelling","unknown","grocery",0,0,0,"midday"
69,484,47,437,"weekend","breakfast","travelling","unknown","restaurant",1,0,0,"morning"
69,485,48,437,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
69,487,50,437,"weekday","dinner","travelling","unknown","restaurant",0,0,0,"night"
69,489,52,437,"weekday","morning","working","freezing","grocery",0,0,0,"morning"
69,490,53,437,"weekend","breakfast","travelling","hot","restaurant",0,0,0,"morning"
69,491,54,437,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
69,494,57,437,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
69,495,58,437,"weekday","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
69,496,59,437,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
69,497,60,437,"unknown","beforelunch","travelling","freezing","restaurant",1,1,0,"midday"
69,498,61,437,"weekday","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
69,499,62,437,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
69,501,64,437,"weekend","breakfast","leisure","warm","grocery",0,1,0,"morning"
69,503,66,437,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
69,504,67,437,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
69,505,68,437,"weekday","breakfast","unknown","freezing","restaurant",0,1,0,"morning"
69,506,69,437,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
69,507,70,437,"weekend","beforelunch","leisure","warm","restaurant",1,1,0,"midday"
69,508,71,437,"weekend","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
69,509,72,437,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
69,510,73,437,"weekday","afternoon","travelling","unknown","grocery",1,1,0,"midday"
69,512,75,437,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
69,513,76,437,"weekday","lunch","working","unknown","restaurant",0,1,0,"midday"
69,514,77,437,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
69,515,78,437,"weekday","lunch","working","cold","grocery",1,1,0,"midday"
69,516,79,437,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
69,517,80,437,"weekday","morning","leisure","unknown","grocery",1,1,0,"morning"
69,518,81,437,"weekday","afternoon","working","warm","grocery",0,1,0,"midday"
69,520,83,437,"weekday","breakfast","leisure","cold","restaurant",0,1,0,"morning"
69,521,84,437,"weekday","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
69,524,87,437,"weekday","unknown","travelling","warm","grocery",1,1,0,"unknown"
69,525,88,437,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
69,526,89,437,"weekend","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
69,527,90,437,"weekend","breakfast","unknown","cold","grocery",0,1,0,"morning"
69,528,91,437,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
69,529,92,437,"weekday","afternoon","shopping","freezing","grocery",0,1,0,"midday"
69,530,93,437,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
69,531,94,437,"weekend","breakfast","shopping","unknown","grocery",0,1,0,"morning"
69,532,95,437,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
69,533,96,437,"weekend","beforelunch","morningrituals","cold","restaurant",0,1,0,"midday"
69,534,97,437,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
69,538,101,437,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
69,539,102,437,"weekday","beforelunch","unknown","cold","restaurant",0,1,0,"midday"
69,540,103,437,"weekday","afternoon","leisure","warm","restaurant",1,1,0,"midday"
69,541,104,437,"weekend","breakfast","leisure","cold","restaurant",1,1,0,"morning"
69,543,106,437,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
69,544,107,437,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
69,545,108,437,"weekend","breakfast","travelling","cold","restaurant",0,1,0,"morning"
69,546,109,437,"weekend","afternoon","working","unknown","restaurant",0,1,0,"midday"
69,547,110,437,"weekday","breakfast","travelling","cold","restaurant",0,1,0,"morning"
69,548,111,437,"weekend","lunch","travelling","unknown","restaurant",1,1,0,"midday"
69,549,112,437,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
69,552,115,437,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
69,553,116,437,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
69,554,117,437,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
69,556,119,437,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
69,557,120,437,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
69,559,122,437,"weekday","evening","unknown","cold","restaurant",0,1,1,"night"
69,560,123,437,"weekday","lunch","travelling","hot","grocery",0,1,1,"midday"
69,561,124,437,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
69,563,126,437,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
69,564,127,437,"weekend","breakfast","unknown","unknown","restaurant",0,1,1,"morning"
69,565,128,437,"weekday","afternoon","travelling","warm","grocery",0,1,1,"midday"
69,566,129,437,"weekend","unknown","unknown","warm","restaurant",1,1,1,"unknown"
69,569,132,437,"weekend","evening","travelling","hot","grocery",0,1,1,"night"
69,570,133,437,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
69,571,134,437,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
69,572,135,437,"weekday","breakfast","shopping","cold","grocery",1,1,1,"morning"
69,573,136,437,"weekday","latenight","unknown","cold","restaurant",1,1,1,"night"
69,574,137,437,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
69,575,138,437,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
69,576,139,437,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
69,577,140,437,"weekend","afternoon","working","warm","grocery",0,1,1,"midday"
69,578,141,437,"weekday","night","travelling","unknown","grocery",0,1,1,"night"
69,579,142,437,"weekday","beforelunch","working","cold","grocery",0,1,1,"midday"
69,580,143,437,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
69,581,144,437,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
69,582,145,437,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
69,585,148,437,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
69,586,149,437,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
69,587,150,437,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
69,588,151,437,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
69,589,152,437,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
69,590,153,437,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
69,591,154,437,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
69,592,155,437,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
69,594,157,437,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
69,595,158,437,"weekday","lunch","leisure","freezing","grocery",1,1,1,"midday"
69,596,159,437,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
69,597,160,437,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
69,598,161,437,"weekday","lunch","travelling","hot","grocery",1,1,1,"midday"
69,599,162,437,"weekday","morning","unknown","freezing","grocery",0,1,1,"morning"
69,600,163,437,"weekday","afternoon","travelling","hot","grocery",0,1,1,"midday"
69,601,164,437,"weekday","lunch","shopping","cold","grocery",0,1,1,"midday"
69,602,165,437,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
69,603,166,437,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
69,604,167,437,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
69,605,168,437,"weekday","morning","unknown","hot","restaurant",0,1,1,"morning"
69,606,169,437,"weekday","beforelunch","working","unknown","restaurant",1,1,1,"midday"
69,608,171,437,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
69,609,172,437,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
69,610,173,437,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
69,611,174,437,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
69,612,175,437,"weekend","afternoon","leisure","cold","restaurant",0,1,1,"midday"
69,613,176,437,"weekend","lunch","working","freezing","grocery",0,1,1,"midday"
69,614,177,437,"weekday","beforelunch","shopping","hot","grocery",0,1,1,"midday"
69,616,179,437,"weekday","breakfast","travelling","warm","grocery",0,1,1,"morning"
69,617,180,437,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
69,619,182,437,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
70,450,4,446,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
70,453,7,446,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
70,472,26,446,"weekend","afternoon","unknown","unknown","grocery",0,0,0,"midday"
70,477,31,446,"weekday","afternoon","working","hot","restaurant",0,0,0,"midday"
70,478,32,446,"weekday","night","travelling","cold","restaurant",1,0,0,"night"
70,482,36,446,"weekday","dinner","unknown","cold","grocery",0,0,0,"night"
70,488,42,446,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
70,492,46,446,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
70,493,47,446,"weekday","breakfast","leisure","cold","grocery",0,0,0,"morning"
70,498,52,446,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
70,504,58,446,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
70,513,67,446,"weekday","lunch","social","freezing","restaurant",0,1,0,"midday"
70,515,69,446,"weekend","morning","travelling","warm","grocery",0,1,0,"morning"
70,516,70,446,"weekday","morning","leisure","cold","restaurant",0,1,0,"morning"
70,527,81,446,"weekend","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
70,533,87,446,"weekday","lunch","leisure","cold","restaurant",1,1,0,"midday"
70,564,118,446,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
70,566,120,446,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
70,569,123,446,"weekend","afternoon","working","cold","restaurant",0,1,1,"midday"
70,571,125,446,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
70,573,127,446,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
70,574,128,446,"weekday","dinner","leisure","unknown","restaurant",0,1,1,"night"
70,577,131,446,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
70,581,135,446,"weekend","unknown","travelling","warm","grocery",0,1,1,"unknown"
70,584,138,446,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
70,586,140,446,"weekend","morning","travelling","unknown","grocery",1,1,1,"morning"
70,588,142,446,"weekend","beforelunch","leisure","cold","restaurant",1,1,1,"midday"
70,592,146,446,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
70,600,154,446,"weekday","dinner","unknown","unknown","grocery",1,1,1,"night"
70,603,157,446,"weekday","morning","unknown","hot","grocery",0,1,1,"morning"
70,609,163,446,"weekday","afternoon","unknown","unknown","restaurant",0,1,1,"midday"
70,614,168,446,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
70,617,171,446,"weekend","dinner","travelling","cold","restaurant",1,1,1,"night"
70,620,174,446,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
70,622,176,446,"weekday","breakfast","unknown","cold","grocery",0,1,1,"morning"
70,628,182,446,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
70,629,183,446,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
71,449,2,447,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
71,451,4,447,"weekday","morning","travelling","freezing","grocery",1,0,0,"morning"
71,454,7,447,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
71,460,13,447,"weekday","morning","travelling","unknown","grocery",0,0,0,"morning"
71,471,24,447,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
71,482,35,447,"weekday","afternoon","shopping","freezing","restaurant",0,0,0,"midday"
71,487,40,447,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
71,488,41,447,"weekday","dinner","travelling","cold","restaurant",0,0,0,"night"
71,503,56,447,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
71,512,65,447,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
71,523,76,447,"weekday","unknown","travelling","cold","grocery",1,1,0,"unknown"
71,529,82,447,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
71,543,96,447,"weekend","afternoon","unknown","unknown","grocery",0,1,0,"midday"
71,552,105,447,"weekday","dinner","unknown","cold","grocery",0,1,0,"night"
71,558,111,447,"weekend","evening","shopping","hot","grocery",0,1,0,"night"
71,565,118,447,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
71,567,120,447,"weekday","afternoon","shopping","freezing","restaurant",0,1,1,"midday"
71,570,123,447,"weekend","afternoon","unknown","unknown","grocery",0,1,1,"midday"
71,575,128,447,"weekday","beforelunch","shopping","hot","grocery",1,1,1,"midday"
71,576,129,447,"weekend","afternoon","working","cold","restaurant",0,1,1,"midday"
71,580,133,447,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
71,581,134,447,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
71,582,135,447,"weekday","beforelunch","unknown","warm","restaurant",0,1,1,"midday"
71,589,142,447,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
71,595,148,447,"weekday","lunch","travelling","cold","restaurant",1,1,1,"midday"
71,596,149,447,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
71,609,162,447,"weekday","morning","travelling","freezing","grocery",1,1,1,"morning"
71,611,164,447,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
71,630,183,447,"weekday","breakfast","travelling","warm","restaurant",1,1,1,"morning"
72,451,0,451,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
72,454,3,451,"weekday","breakfast","leisure","cold","restaurant",0,0,0,"morning"
72,456,5,451,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
72,464,13,451,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
72,466,15,451,"weekend","afternoon","unknown","warm","restaurant",0,0,0,"midday"
72,467,16,451,"weekday","earlymorning","unknown","cold","restaurant",0,0,0,"morning"
72,468,17,451,"weekend","lunch","shopping","freezing","grocery",0,0,0,"midday"
72,471,20,451,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
72,475,24,451,"weekday","lunch","travelling","unknown","restaurant",1,0,0,"midday"
72,476,25,451,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
72,485,34,451,"weekend","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
72,502,51,451,"weekday","afternoon","working","warm","restaurant",0,0,0,"midday"
72,505,54,451,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
72,508,57,451,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
72,511,60,451,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
72,514,63,451,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
72,518,67,451,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
72,520,69,451,"weekday","beforelunch","travelling","cold","restaurant",1,1,0,"midday"
72,523,72,451,"weekend","dinner","travelling","freezing","grocery",0,1,0,"night"
72,525,74,451,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
72,531,80,451,"weekday","afternoon","working","cold","grocery",0,1,0,"midday"
72,532,81,451,"weekend","morning","travelling","freezing","grocery",1,1,0,"morning"
72,534,83,451,"weekday","beforelunch","leisure","unknown","grocery",1,1,0,"midday"
72,544,93,451,"weekday","earlymorning","working","freezing","grocery",0,1,0,"morning"
72,547,96,451,"weekend","morning","shopping","unknown","restaurant",0,1,0,"morning"
72,548,97,451,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
72,550,99,451,"unknown","night","travelling","cold","grocery",0,1,0,"night"
72,551,100,451,"weekday","morning","travelling","hot","restaurant",1,1,0,"morning"
72,556,105,451,"weekend","afternoon","working","hot","restaurant",1,1,0,"midday"
72,563,112,451,"weekend","breakfast","unknown","warm","restaurant",0,1,0,"morning"
72,565,114,451,"weekday","earlymorning","shopping","warm","restaurant",1,1,1,"morning"
72,566,115,451,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
72,567,116,451,"weekend","dinner","travelling","unknown","restaurant",0,1,1,"night"
72,568,117,451,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
72,570,119,451,"weekday","lunch","working","warm","restaurant",1,1,1,"midday"
72,572,121,451,"weekday","morning","travelling","hot","grocery",1,1,1,"morning"
72,573,122,451,"weekday","morning","unknown","cold","grocery",0,1,1,"morning"
72,581,130,451,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
72,587,136,451,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
72,590,139,451,"weekday","breakfast","working","warm","restaurant",0,1,1,"morning"
72,592,141,451,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
72,596,145,451,"weekend","lunch","unknown","cold","restaurant",1,1,1,"midday"
72,601,150,451,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
72,602,151,451,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
72,609,158,451,"weekend","lunch","leisure","freezing","grocery",1,1,1,"midday"
72,610,159,451,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
72,617,166,451,"weekend","morning","travelling","hot","restaurant",0,1,1,"morning"
72,619,168,451,"weekday","beforelunch","morningrituals","cold","grocery",0,1,1,"midday"
72,620,169,451,"weekend","afternoon","working","freezing","grocery",0,1,1,"midday"
72,622,171,451,"weekday","afternoon","unknown","warm","grocery",0,1,1,"midday"
72,625,174,451,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
72,632,181,451,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
73,463,3,460,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
73,475,15,460,"weekend","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
73,479,19,460,"weekday","beforelunch","travelling","hot","restaurant",0,0,0,"midday"
73,483,23,460,"weekday","beforelunch","unknown","cold","grocery",0,0,0,"midday"
73,486,26,460,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
73,487,27,460,"weekend","morning","unknown","unknown","grocery",0,0,0,"morning"
73,488,28,460,"weekend","beforelunch","travelling","cold","grocery",0,0,0,"midday"
73,490,30,460,"weekend","afternoon","leisure","warm","restaurant",0,0,0,"midday"
73,494,34,460,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
73,497,37,460,"unknown","beforelunch","working","warm","grocery",0,0,0,"midday"
73,501,41,460,"weekend","unknown","travelling","cold","restaurant",1,0,0,"unknown"
73,504,44,460,"weekend","afternoon","shopping","freezing","grocery",1,0,0,"midday"
73,505,45,460,"weekend","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
73,512,52,460,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
73,513,53,460,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
73,514,54,460,"weekend","lunch","leisure","hot","restaurant",1,0,0,"midday"
73,515,55,460,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
73,516,56,460,"weekday","dinner","travelling","freezing","grocery",0,0,0,"night"
73,517,57,460,"weekend","afternoon","unknown","cold","grocery",1,1,0,"midday"
73,521,61,460,"weekday","lunch","leisure","freezing","restaurant",1,1,0,"midday"
73,522,62,460,"unknown","afternoon","travelling","warm","restaurant",0,1,0,"midday"
73,527,67,460,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
73,532,72,460,"unknown","lunch","travelling","freezing","grocery",0,1,0,"midday"
73,534,74,460,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
73,535,75,460,"weekday","afternoon","housework","warm","restaurant",0,1,0,"midday"
73,536,76,460,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
73,537,77,460,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
73,538,78,460,"weekday","latenight","leisure","cold","grocery",0,1,0,"night"
73,540,80,460,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
73,543,83,460,"weekday","earlymorning","travelling","unknown","grocery",1,1,0,"morning"
73,545,85,460,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
73,549,89,460,"weekend","dinner","unknown","cold","grocery",0,1,0,"night"
73,559,99,460,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
73,564,104,460,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
73,565,105,460,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
73,566,106,460,"weekday","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
73,567,107,460,"weekend","morning","travelling","freezing","grocery",0,1,0,"morning"
73,570,110,460,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
73,571,111,460,"weekday","afternoon","leisure","unknown","grocery",0,1,0,"midday"
73,573,113,460,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
73,575,115,460,"weekend","lunch","unknown","freezing","restaurant",0,1,1,"midday"
73,576,116,460,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
73,577,117,460,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
73,578,118,460,"weekday","unknown","leisure","warm","restaurant",1,1,1,"unknown"
73,582,122,460,"weekday","lunch","leisure","unknown","restaurant",0,1,1,"midday"
73,587,127,460,"weekday","afternoon","morningrituals","freezing","restaurant",0,1,1,"midday"
73,590,130,460,"weekend","lunch","travelling","warm","restaurant",0,1,1,"midday"
73,591,131,460,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
73,593,133,460,"weekday","dinner","working","hot","grocery",1,1,1,"night"
73,597,137,460,"weekday","breakfast","working","warm","restaurant",0,1,1,"morning"
73,600,140,460,"weekend","dinner","unknown","cold","grocery",0,1,1,"night"
73,604,144,460,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
73,609,149,460,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
73,612,152,460,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
73,618,158,460,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
73,626,166,460,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
73,627,167,460,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
73,633,173,460,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
73,634,174,460,"weekday","afternoon","shopping","cold","restaurant",1,1,1,"midday"
73,640,180,460,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
73,641,181,460,"weekday","beforelunch","unknown","hot","restaurant",0,1,1,"midday"
74,521,59,462,"weekend","beforelunch","leisure","unknown","restaurant",0,1,0,"midday"
74,547,85,462,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
74,549,87,462,"weekday","breakfast","workingout","freezing","restaurant",0,1,0,"morning"
74,555,93,462,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
74,559,97,462,"weekday","night","travelling","cold","grocery",1,1,0,"night"
74,562,100,462,"weekend","lunch","travelling","freezing","restaurant",1,1,0,"midday"
74,612,150,462,"weekday","morning","social","cold","grocery",0,1,1,"morning"
74,620,158,462,"weekday","breakfast","working","cold","restaurant",0,1,1,"morning"
74,640,178,462,"unknown","lunch","unknown","freezing","restaurant",0,1,1,"midday"
74,641,179,462,"weekend","lunch","shopping","freezing","restaurant",0,1,1,"midday"
75,471,0,471,"weekday","lunch","leisure","cold","grocery",1,0,0,"midday"
75,472,1,471,"weekend","lunch","travelling","warm","grocery",1,0,0,"midday"
75,473,2,471,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
75,474,3,471,"weekend","afternoon","working","unknown","restaurant",0,0,0,"midday"
75,475,4,471,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
75,478,7,471,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
75,479,8,471,"weekday","afternoon","working","warm","grocery",0,0,0,"midday"
75,480,9,471,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
75,481,10,471,"weekday","lunch","leisure","unknown","restaurant",0,0,0,"midday"
75,482,11,471,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
75,483,12,471,"weekday","lunch","shopping","warm","restaurant",1,0,0,"midday"
75,484,13,471,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
75,486,15,471,"weekend","morning","travelling","unknown","grocery",0,0,0,"morning"
75,487,16,471,"weekday","lunch","leisure","warm","restaurant",0,0,0,"midday"
75,488,17,471,"weekend","morning","working","freezing","grocery",0,0,0,"morning"
75,489,18,471,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
75,491,20,471,"weekday","lunch","shopping","freezing","restaurant",0,0,0,"midday"
75,499,28,471,"weekday","morning","shopping","unknown","restaurant",0,0,0,"morning"
75,500,29,471,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
75,502,31,471,"weekday","breakfast","working","cold","restaurant",1,0,0,"morning"
75,503,32,471,"weekday","unknown","travelling","hot","restaurant",0,0,0,"unknown"
75,504,33,471,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
75,505,34,471,"weekday","afternoon","shopping","cold","grocery",1,0,0,"midday"
75,506,35,471,"weekday","afternoon","unknown","unknown","grocery",0,0,0,"midday"
75,509,38,471,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
75,510,39,471,"weekday","beforelunch","working","unknown","restaurant",0,0,0,"midday"
75,511,40,471,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
75,512,41,471,"weekday","lunch","unknown","warm","restaurant",0,0,0,"midday"
75,514,43,471,"weekday","dinner","shopping","warm","restaurant",0,0,0,"night"
75,517,46,471,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
75,518,47,471,"weekend","dinner","unknown","cold","restaurant",1,0,0,"night"
75,520,49,471,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
75,521,50,471,"weekday","lunch","shopping","freezing","grocery",0,0,0,"midday"
75,522,51,471,"weekday","beforelunch","unknown","cold","restaurant",1,0,0,"midday"
75,523,52,471,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
75,525,54,471,"weekday","night","working","cold","restaurant",0,0,0,"night"
75,526,55,471,"weekday","morning","travelling","freezing","grocery",0,0,0,"morning"
75,527,56,471,"weekday","afternoon","shopping","freezing","grocery",1,0,0,"midday"
75,528,57,471,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
75,529,58,471,"weekend","afternoon","shopping","unknown","restaurant",0,1,0,"midday"
75,535,64,471,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
75,536,65,471,"weekend","lunch","travelling","unknown","grocery",0,1,0,"midday"
75,538,67,471,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
75,540,69,471,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
75,542,71,471,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
75,543,72,471,"weekend","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
75,544,73,471,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
75,545,74,471,"weekday","afternoon","travelling","cold","grocery",1,1,0,"midday"
75,546,75,471,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
75,548,77,471,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
75,549,78,471,"weekday","breakfast","shopping","cold","restaurant",0,1,0,"morning"
75,550,79,471,"weekday","afternoon","working","freezing","grocery",1,1,0,"midday"
75,551,80,471,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
75,553,82,471,"unknown","morning","travelling","freezing","restaurant",0,1,0,"morning"
75,554,83,471,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
75,556,85,471,"weekend","lunch","shopping","cold","restaurant",0,1,0,"midday"
75,557,86,471,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
75,558,87,471,"weekday","beforelunch","working","warm","grocery",1,1,0,"midday"
75,561,90,471,"weekday","afternoon","leisure","unknown","restaurant",1,1,0,"midday"
75,563,92,471,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
75,566,95,471,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
75,567,96,471,"weekday","beforelunch","travelling","hot","restaurant",0,1,0,"midday"
75,568,97,471,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
75,569,98,471,"weekend","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
75,570,99,471,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
75,571,100,471,"weekday","breakfast","unknown","cold","restaurant",0,1,0,"morning"
75,572,101,471,"weekend","afternoon","leisure","unknown","restaurant",0,1,0,"midday"
75,573,102,471,"weekday","night","leisure","warm","restaurant",1,1,0,"night"
75,574,103,471,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
75,575,104,471,"weekend","breakfast","unknown","unknown","grocery",0,1,0,"morning"
75,577,106,471,"unknown","latenight","working","warm","restaurant",1,1,0,"night"
75,578,107,471,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
75,579,108,471,"weekday","morning","unknown","unknown","grocery",1,1,0,"morning"
75,580,109,471,"weekend","lunch","travelling","unknown","grocery",1,1,0,"midday"
75,581,110,471,"weekday","beforelunch","leisure","unknown","grocery",0,1,0,"midday"
75,582,111,471,"weekday","beforelunch","travelling","cold","grocery",1,1,0,"midday"
75,583,112,471,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
75,585,114,471,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
75,588,117,471,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
75,589,118,471,"weekend","lunch","shopping","warm","grocery",1,1,1,"midday"
75,590,119,471,"weekday","lunch","unknown","cold","grocery",0,1,1,"midday"
75,592,121,471,"weekday","beforelunch","travelling","cold","restaurant",1,1,1,"midday"
75,593,122,471,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
75,594,123,471,"weekday","morning","travelling","warm","grocery",0,1,1,"morning"
75,596,125,471,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
75,597,126,471,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,598,127,471,"weekday","lunch","unknown","freezing","grocery",1,1,1,"midday"
75,601,130,471,"weekend","beforelunch","working","hot","grocery",0,1,1,"midday"
75,602,131,471,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
75,605,134,471,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
75,606,135,471,"weekday","morning","unknown","freezing","restaurant",0,1,1,"morning"
75,610,139,471,"weekday","afternoon","shopping","warm","restaurant",0,1,1,"midday"
75,612,141,471,"weekend","breakfast","travelling","unknown","grocery",0,1,1,"morning"
75,613,142,471,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,614,143,471,"weekend","afternoon","shopping","freezing","restaurant",1,1,1,"midday"
75,615,144,471,"weekday","afternoon","shopping","warm","grocery",0,1,1,"midday"
75,616,145,471,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
75,618,147,471,"weekday","morning","travelling","cold","grocery",0,1,1,"morning"
75,619,148,471,"weekend","lunch","working","cold","grocery",0,1,1,"midday"
75,621,150,471,"weekend","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
75,622,151,471,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
75,623,152,471,"weekday","lunch","leisure","unknown","grocery",1,1,1,"midday"
75,624,153,471,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
75,625,154,471,"weekday","earlymorning","unknown","cold","grocery",0,1,1,"morning"
75,626,155,471,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
75,627,156,471,"weekday","earlymorning","travelling","unknown","grocery",0,1,1,"morning"
75,628,157,471,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
75,632,161,471,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
75,633,162,471,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
75,634,163,471,"weekday","breakfast","leisure","unknown","grocery",0,1,1,"morning"
75,635,164,471,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,636,165,471,"weekend","lunch","travelling","cold","restaurant",0,1,1,"midday"
75,638,167,471,"weekday","unknown","unknown","cold","grocery",1,1,1,"unknown"
75,640,169,471,"weekday","beforelunch","shopping","hot","grocery",0,1,1,"midday"
75,642,171,471,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
75,644,173,471,"weekday","breakfast","leisure","freezing","grocery",0,1,1,"morning"
75,645,174,471,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
75,646,175,471,"weekend","breakfast","working","warm","grocery",0,1,1,"morning"
75,647,176,471,"weekday","night","leisure","cold","restaurant",0,1,1,"night"
75,648,177,471,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
75,649,178,471,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
75,651,180,471,"weekend","lunch","unknown","warm","grocery",1,1,1,"midday"
75,652,181,471,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
75,653,182,471,"weekday","dinner","travelling","cold","grocery",0,1,1,"night"
76,482,0,482,"weekday","lunch","travelling","warm","grocery",1,0,0,"midday"
76,491,9,482,"weekday","afternoon","working","hot","grocery",0,0,0,"midday"
76,495,13,482,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
76,497,15,482,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
76,520,38,482,"unknown","beforelunch","travelling","cold","grocery",1,0,0,"midday"
76,528,46,482,"weekday","lunch","travelling","hot","grocery",1,0,0,"midday"
76,534,52,482,"weekend","afternoon","morningrituals","cold","grocery",0,0,0,"midday"
76,541,59,482,"weekday","morning","travelling","unknown","grocery",1,1,0,"morning"
76,547,65,482,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
76,549,67,482,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
76,551,69,482,"weekday","afternoon","shopping","warm","grocery",0,1,0,"midday"
76,563,81,482,"weekday","beforelunch","unknown","unknown","restaurant",0,1,0,"midday"
76,565,83,482,"weekday","afternoon","shopping","warm","grocery",0,1,0,"midday"
76,567,85,482,"weekday","lunch","unknown","cold","grocery",1,1,0,"midday"
76,569,87,482,"weekday","dinner","unknown","unknown","grocery",1,1,0,"night"
76,570,88,482,"weekday","morning","unknown","unknown","grocery",0,1,0,"morning"
76,583,101,482,"weekday","morning","travelling","hot","grocery",0,1,0,"morning"
76,584,102,482,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
76,585,103,482,"weekday","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
76,597,115,482,"weekday","morning","leisure","cold","restaurant",0,1,1,"morning"
76,605,123,482,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
76,634,152,482,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
76,637,155,482,"weekday","lunch","travelling","unknown","restaurant",0,1,1,"midday"
76,648,166,482,"weekday","latenight","travelling","freezing","grocery",0,1,1,"night"
76,658,176,482,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
76,660,178,482,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
76,662,180,482,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
76,664,182,482,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
76,665,183,482,"weekend","beforelunch","working","warm","grocery",1,1,1,"midday"
77,491,0,491,"weekday","unknown","travelling","freezing","restaurant",0,0,0,"unknown"
77,494,3,491,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
77,495,4,491,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
77,497,6,491,"weekday","lunch","leisure","hot","grocery",0,0,0,"midday"
77,498,7,491,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
77,500,9,491,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
77,501,10,491,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
77,502,11,491,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
77,504,13,491,"weekend","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
77,507,16,491,"weekday","morning","travelling","freezing","restaurant",0,0,0,"morning"
77,510,19,491,"weekday","morning","unknown","hot","grocery",0,0,0,"morning"
77,511,20,491,"weekday","afternoon","unknown","warm","grocery",1,0,0,"midday"
77,513,22,491,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
77,517,26,491,"weekday","latenight","unknown","warm","grocery",0,0,0,"night"
77,518,27,491,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
77,520,29,491,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
77,521,30,491,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
77,523,32,491,"weekend","earlymorning","leisure","unknown","grocery",0,0,0,"morning"
77,526,35,491,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
77,527,36,491,"weekend","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
77,528,37,491,"weekday","breakfast","leisure","warm","restaurant",0,0,0,"morning"
77,529,38,491,"weekday","dinner","housework","freezing","restaurant",1,0,0,"night"
77,530,39,491,"weekday","lunch","working","cold","restaurant",0,0,0,"midday"
77,531,40,491,"weekend","afternoon","working","unknown","restaurant",1,0,0,"midday"
77,533,42,491,"weekday","afternoon","shopping","cold","grocery",1,0,0,"midday"
77,535,44,491,"weekend","afternoon","unknown","cold","restaurant",1,0,0,"midday"
77,536,45,491,"weekend","beforelunch","working","unknown","restaurant",1,0,0,"midday"
77,539,48,491,"weekend","dinner","unknown","cold","grocery",1,0,0,"night"
77,541,50,491,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
77,542,51,491,"weekend","morning","travelling","unknown","restaurant",0,0,0,"morning"
77,548,57,491,"weekday","breakfast","travelling","cold","grocery",1,1,0,"morning"
77,550,59,491,"weekday","breakfast","leisure","freezing","restaurant",1,1,0,"morning"
77,552,61,491,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
77,553,62,491,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
77,555,64,491,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
77,556,65,491,"weekend","breakfast","travelling","cold","restaurant",1,1,0,"morning"
77,557,66,491,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
77,558,67,491,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
77,559,68,491,"weekend","unknown","travelling","freezing","grocery",0,1,0,"unknown"
77,560,69,491,"weekend","morning","travelling","cold","restaurant",0,1,0,"morning"
77,561,70,491,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
77,563,72,491,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
77,565,74,491,"weekday","beforelunch","unknown","unknown","restaurant",1,1,0,"midday"
77,567,76,491,"weekend","afternoon","travelling","freezing","grocery",1,1,0,"midday"
77,568,77,491,"weekday","beforelunch","travelling","unknown","grocery",1,1,0,"midday"
77,571,80,491,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
77,573,82,491,"weekday","breakfast","shopping","freezing","restaurant",0,1,0,"morning"
77,575,84,491,"weekday","beforelunch","shopping","freezing","restaurant",1,1,0,"midday"
77,576,85,491,"weekday","morning","working","freezing","restaurant",0,1,0,"morning"
77,579,88,491,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
77,582,91,491,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
77,585,94,491,"weekday","breakfast","travelling","warm","grocery",0,1,0,"morning"
77,586,95,491,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
77,587,96,491,"weekday","beforelunch","shopping","cold","grocery",0,1,0,"midday"
77,588,97,491,"weekend","morning","travelling","hot","restaurant",1,1,0,"morning"
77,591,100,491,"weekday","beforelunch","unknown","cold","grocery",0,1,0,"midday"
77,592,101,491,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
77,593,102,491,"unknown","breakfast","travelling","unknown","restaurant",0,1,0,"morning"
77,595,104,491,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
77,596,105,491,"weekday","breakfast","unknown","cold","grocery",0,1,0,"morning"
77,597,106,491,"weekday","beforelunch","travelling","warm","grocery",0,1,0,"midday"
77,598,107,491,"weekend","breakfast","shopping","unknown","grocery",1,1,0,"morning"
77,601,110,491,"weekday","breakfast","leisure","freezing","grocery",0,1,0,"morning"
77,602,111,491,"weekend","unknown","shopping","freezing","grocery",1,1,0,"unknown"
77,603,112,491,"weekday","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
77,604,113,491,"weekend","lunch","working","hot","grocery",1,1,1,"midday"
77,605,114,491,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
77,607,116,491,"weekend","morning","working","unknown","grocery",1,1,1,"morning"
77,609,118,491,"weekday","breakfast","unknown","cold","restaurant",0,1,1,"morning"
77,610,119,491,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
77,612,121,491,"weekday","breakfast","shopping","cold","restaurant",1,1,1,"morning"
77,613,122,491,"weekend","afternoon","unknown","warm","restaurant",0,1,1,"midday"
77,614,123,491,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
77,615,124,491,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
77,617,126,491,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
77,618,127,491,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
77,619,128,491,"weekday","afternoon","unknown","freezing","grocery",0,1,1,"midday"
77,621,130,491,"weekday","unknown","unknown","freezing","grocery",0,1,1,"unknown"
77,625,134,491,"weekend","morning","travelling","unknown","grocery",0,1,1,"morning"
77,627,136,491,"weekday","morning","morningrituals","cold","grocery",0,1,1,"morning"
77,628,137,491,"weekday","breakfast","leisure","freezing","grocery",1,1,1,"morning"
77,631,140,491,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
77,632,141,491,"weekday","evening","unknown","freezing","grocery",1,1,1,"night"
77,633,142,491,"weekday","unknown","unknown","unknown","restaurant",1,1,1,"unknown"
77,636,145,491,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
77,637,146,491,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
77,638,147,491,"weekday","afternoon","morningrituals","warm","restaurant",0,1,1,"midday"
77,639,148,491,"weekday","morning","unknown","unknown","restaurant",0,1,1,"morning"
77,640,149,491,"weekday","evening","working","cold","restaurant",0,1,1,"night"
77,641,150,491,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
77,642,151,491,"weekday","dinner","travelling","warm","grocery",0,1,1,"night"
77,644,153,491,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
77,645,154,491,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
77,648,157,491,"weekend","afternoon","leisure","cold","grocery",1,1,1,"midday"
77,649,158,491,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
77,651,160,491,"weekday","beforelunch","shopping","warm","grocery",0,1,1,"midday"
77,653,162,491,"weekday","lunch","shopping","cold","restaurant",0,1,1,"midday"
77,656,165,491,"weekend","lunch","leisure","cold","grocery",0,1,1,"midday"
77,660,169,491,"weekday","breakfast","leisure","unknown","grocery",0,1,1,"morning"
77,661,170,491,"weekend","evening","unknown","hot","grocery",0,1,1,"night"
77,662,171,491,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
77,664,173,491,"weekend","evening","travelling","unknown","grocery",0,1,1,"night"
77,665,174,491,"weekend","unknown","working","freezing","grocery",1,1,1,"unknown"
77,666,175,491,"weekday","afternoon","social","unknown","restaurant",0,1,1,"midday"
77,668,177,491,"weekday","afternoon","shopping","cold","grocery",1,1,1,"midday"
77,669,178,491,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
77,671,180,491,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
78,506,10,496,"weekend","dinner","travelling","freezing","restaurant",1,0,0,"night"
78,518,22,496,"weekday","dinner","shopping","freezing","grocery",1,0,0,"night"
78,534,38,496,"weekday","earlymorning","travelling","warm","restaurant",0,0,0,"morning"
78,538,42,496,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
78,564,68,496,"weekday","lunch","shopping","unknown","grocery",0,1,0,"midday"
78,591,95,496,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
78,603,107,496,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
78,653,157,496,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
78,660,164,496,"weekend","breakfast","travelling","unknown","grocery",1,1,1,"morning"
78,675,179,496,"weekday","afternoon","working","cold","restaurant",1,1,1,"midday"
79,499,1,498,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
79,500,2,498,"weekday","beforelunch","leisure","hot","restaurant",0,0,0,"midday"
79,501,3,498,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
79,502,4,498,"weekend","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
79,504,6,498,"weekday","dinner","travelling","freezing","restaurant",1,0,0,"night"
79,506,8,498,"weekday","dinner","travelling","unknown","grocery",0,0,0,"night"
79,510,12,498,"weekday","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
79,511,13,498,"weekday","morning","travelling","warm","restaurant",0,0,0,"morning"
79,513,15,498,"weekday","breakfast","travelling","hot","restaurant",1,0,0,"morning"
79,515,17,498,"unknown","beforelunch","shopping","cold","restaurant",1,0,0,"midday"
79,519,21,498,"weekend","afternoon","unknown","cold","restaurant",1,0,0,"midday"
79,520,22,498,"weekend","night","working","cold","restaurant",1,0,0,"night"
79,521,23,498,"weekday","night","travelling","unknown","restaurant",1,0,0,"night"
79,522,24,498,"weekend","morning","travelling","freezing","restaurant",0,0,0,"morning"
79,526,28,498,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
79,532,34,498,"weekday","evening","unknown","freezing","restaurant",0,0,0,"night"
79,533,35,498,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
79,535,37,498,"weekday","breakfast","travelling","warm","grocery",0,0,0,"morning"
79,536,38,498,"weekday","dinner","travelling","freezing","grocery",1,0,0,"night"
79,537,39,498,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
79,538,40,498,"weekday","beforelunch","unknown","freezing","grocery",1,0,0,"midday"
79,539,41,498,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
79,541,43,498,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
79,542,44,498,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
79,544,46,498,"weekday","morning","morningrituals","warm","restaurant",0,0,0,"morning"
79,545,47,498,"weekend","evening","unknown","cold","restaurant",0,0,0,"night"
79,547,49,498,"weekday","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
79,548,50,498,"weekend","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
79,550,52,498,"weekend","breakfast","unknown","cold","restaurant",0,0,0,"morning"
79,551,53,498,"weekday","lunch","working","cold","grocery",0,0,0,"midday"
79,552,54,498,"weekday","morning","working","unknown","grocery",0,0,0,"morning"
79,553,55,498,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
79,555,57,498,"weekday","afternoon","travelling","hot","restaurant",0,1,0,"midday"
79,561,63,498,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
79,563,65,498,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
79,565,67,498,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
79,566,68,498,"weekday","beforelunch","leisure","warm","grocery",0,1,0,"midday"
79,567,69,498,"weekday","afternoon","shopping","unknown","grocery",1,1,0,"midday"
79,568,70,498,"weekday","lunch","travelling","hot","restaurant",0,1,0,"midday"
79,569,71,498,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
79,570,72,498,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
79,571,73,498,"unknown","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
79,572,74,498,"weekday","afternoon","leisure","hot","restaurant",0,1,0,"midday"
79,573,75,498,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
79,574,76,498,"weekday","beforelunch","unknown","cold","restaurant",0,1,0,"midday"
79,577,79,498,"weekday","beforelunch","unknown","cold","grocery",1,1,0,"midday"
79,578,80,498,"weekday","morning","leisure","unknown","grocery",0,1,0,"morning"
79,579,81,498,"weekday","beforelunch","unknown","freezing","grocery",1,1,0,"midday"
79,580,82,498,"weekday","afternoon","working","unknown","grocery",0,1,0,"midday"
79,582,84,498,"weekday","morning","unknown","cold","grocery",1,1,0,"morning"
79,584,86,498,"weekday","beforelunch","travelling","unknown","grocery",0,1,0,"midday"
79,587,89,498,"weekday","morning","morningrituals","cold","restaurant",0,1,0,"morning"
79,589,91,498,"weekday","beforelunch","working","cold","grocery",0,1,0,"midday"
79,590,92,498,"weekend","lunch","leisure","freezing","grocery",0,1,0,"midday"
79,591,93,498,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
79,593,95,498,"weekday","morning","travelling","cold","grocery",1,1,0,"morning"
79,596,98,498,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
79,597,99,498,"weekday","morning","unknown","cold","grocery",0,1,0,"morning"
79,598,100,498,"weekday","beforelunch","travelling","warm","restaurant",0,1,0,"midday"
79,599,101,498,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
79,601,103,498,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
79,602,104,498,"weekday","dinner","unknown","unknown","grocery",0,1,0,"night"
79,605,107,498,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
79,610,112,498,"weekend","lunch","travelling","freezing","restaurant",0,1,0,"midday"
79,611,113,498,"weekday","afternoon","shopping","freezing","grocery",1,1,1,"midday"
79,613,115,498,"weekend","beforelunch","travelling","hot","restaurant",1,1,1,"midday"
79,614,116,498,"weekday","lunch","shopping","warm","grocery",1,1,1,"midday"
79,615,117,498,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
79,616,118,498,"weekday","evening","unknown","warm","grocery",0,1,1,"night"
79,618,120,498,"weekday","morning","leisure","freezing","grocery",0,1,1,"morning"
79,619,121,498,"weekday","earlymorning","travelling","hot","restaurant",0,1,1,"morning"
79,620,122,498,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
79,621,123,498,"weekday","lunch","unknown","hot","grocery",0,1,1,"midday"
79,622,124,498,"weekday","breakfast","travelling","hot","grocery",0,1,1,"morning"
79,623,125,498,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
79,628,130,498,"weekday","beforelunch","shopping","cold","grocery",1,1,1,"midday"
79,629,131,498,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
79,633,135,498,"weekend","afternoon","travelling","cold","restaurant",0,1,1,"midday"
79,636,138,498,"weekend","beforelunch","working","cold","grocery",1,1,1,"midday"
79,638,140,498,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
79,639,141,498,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
79,640,142,498,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
79,641,143,498,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
79,644,146,498,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
79,645,147,498,"weekday","afternoon","morningrituals","cold","grocery",0,1,1,"midday"
79,648,150,498,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
79,650,152,498,"weekend","breakfast","shopping","unknown","restaurant",0,1,1,"morning"
79,651,153,498,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
79,652,154,498,"weekday","night","working","warm","grocery",1,1,1,"night"
79,654,156,498,"weekend","lunch","travelling","freezing","grocery",1,1,1,"midday"
79,656,158,498,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
79,657,159,498,"weekend","afternoon","travelling","hot","restaurant",1,1,1,"midday"
79,659,161,498,"weekday","beforelunch","unknown","unknown","restaurant",0,1,1,"midday"
79,660,162,498,"weekend","morning","travelling","cold","grocery",0,1,1,"morning"
79,661,163,498,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
79,662,164,498,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
79,663,165,498,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
79,664,166,498,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
79,665,167,498,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
79,666,168,498,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
79,671,173,498,"weekend","afternoon","unknown","cold","grocery",0,1,1,"midday"
79,673,175,498,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
79,676,178,498,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
79,677,179,498,"weekday","afternoon","travelling","unknown","grocery",1,1,1,"midday"
79,678,180,498,"weekday","lunch","travelling","freezing","grocery",1,1,1,"midday"
79,679,181,498,"weekday","afternoon","shopping","hot","restaurant",0,1,1,"midday"
79,681,183,498,"weekday","lunch","leisure","hot","grocery",0,1,1,"midday"
80,508,0,508,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
80,525,17,508,"weekend","afternoon","leisure","cold","grocery",0,0,0,"midday"
80,526,18,508,"weekend","lunch","morningrituals","cold","grocery",1,0,0,"midday"
80,527,19,508,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
80,529,21,508,"weekday","breakfast","unknown","hot","restaurant",0,0,0,"morning"
80,532,24,508,"weekday","dinner","leisure","cold","grocery",1,0,0,"night"
80,540,32,508,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
80,548,40,508,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
80,554,46,508,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
80,561,53,508,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
80,563,55,508,"weekday","earlymorning","travelling","cold","grocery",0,0,0,"morning"
80,564,56,508,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
80,574,66,508,"weekend","afternoon","shopping","cold","restaurant",1,1,0,"midday"
80,578,70,508,"weekday","night","travelling","warm","restaurant",0,1,0,"night"
80,579,71,508,"weekday","breakfast","morningrituals","warm","grocery",0,1,0,"morning"
80,586,78,508,"weekend","afternoon","travelling","unknown","grocery",0,1,0,"midday"
80,593,85,508,"weekday","lunch","travelling","hot","grocery",0,1,0,"midday"
80,594,86,508,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
80,597,89,508,"weekend","lunch","travelling","hot","grocery",0,1,0,"midday"
80,601,93,508,"weekday","breakfast","unknown","warm","grocery",0,1,0,"morning"
80,606,98,508,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
80,612,104,508,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
80,615,107,508,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
80,634,126,508,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
80,638,130,508,"weekday","beforelunch","working","warm","grocery",1,1,1,"midday"
80,639,131,508,"weekday","morning","travelling","warm","restaurant",1,1,1,"morning"
80,641,133,508,"weekend","breakfast","leisure","freezing","grocery",0,1,1,"morning"
80,647,139,508,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
80,650,142,508,"weekday","breakfast","unknown","hot","restaurant",0,1,1,"morning"
80,655,147,508,"weekday","afternoon","shopping","warm","restaurant",1,1,1,"midday"
80,661,153,508,"weekday","night","shopping","unknown","restaurant",0,1,1,"night"
80,668,160,508,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
80,671,163,508,"weekend","breakfast","unknown","cold","grocery",0,1,1,"morning"
80,682,174,508,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
80,690,182,508,"weekday","dinner","shopping","cold","restaurant",0,1,1,"night"
81,511,1,510,"weekend","afternoon","travelling","freezing","grocery",1,0,0,"midday"
81,514,4,510,"weekday","lunch","travelling","warm","grocery",0,0,0,"midday"
81,515,5,510,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
81,516,6,510,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
81,517,7,510,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
81,519,9,510,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
81,526,16,510,"weekday","morning","leisure","warm","grocery",0,0,0,"morning"
81,531,21,510,"weekday","evening","travelling","warm","grocery",0,0,0,"night"
81,533,23,510,"weekend","unknown","unknown","cold","grocery",0,0,0,"unknown"
81,535,25,510,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
81,537,27,510,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
81,539,29,510,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
81,540,30,510,"weekend","afternoon","shopping","cold","restaurant",1,0,0,"midday"
81,541,31,510,"weekend","breakfast","leisure","unknown","grocery",0,0,0,"morning"
81,543,33,510,"weekday","lunch","leisure","cold","grocery",0,0,0,"midday"
81,545,35,510,"weekend","beforelunch","shopping","freezing","restaurant",0,0,0,"midday"
81,546,36,510,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
81,548,38,510,"weekday","morning","working","warm","restaurant",0,0,0,"morning"
81,549,39,510,"weekday","beforelunch","unknown","unknown","grocery",0,0,0,"midday"
81,556,46,510,"unknown","evening","unknown","cold","grocery",0,0,0,"night"
81,558,48,510,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
81,559,49,510,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
81,560,50,510,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
81,563,53,510,"weekday","beforelunch","working","cold","grocery",0,0,0,"midday"
81,567,57,510,"weekday","beforelunch","leisure","cold","grocery",0,1,0,"midday"
81,568,58,510,"weekend","unknown","leisure","warm","restaurant",0,1,0,"unknown"
81,580,70,510,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
81,586,76,510,"weekday","night","shopping","cold","grocery",0,1,0,"night"
81,588,78,510,"weekend","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
81,589,79,510,"weekday","morning","travelling","cold","grocery",0,1,0,"morning"
81,592,82,510,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
81,593,83,510,"weekend","lunch","unknown","freezing","grocery",0,1,0,"midday"
81,596,86,510,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
81,597,87,510,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
81,598,88,510,"weekday","lunch","working","warm","grocery",0,1,0,"midday"
81,601,91,510,"weekday","breakfast","unknown","warm","grocery",0,1,0,"morning"
81,602,92,510,"weekend","lunch","unknown","warm","grocery",0,1,0,"midday"
81,603,93,510,"weekday","beforelunch","shopping","cold","restaurant",0,1,0,"midday"
81,604,94,510,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
81,605,95,510,"weekend","lunch","leisure","unknown","grocery",1,1,0,"midday"
81,608,98,510,"weekday","beforelunch","shopping","cold","grocery",1,1,0,"midday"
81,611,101,510,"weekend","lunch","travelling","freezing","grocery",1,1,0,"midday"
81,613,103,510,"weekday","lunch","travelling","unknown","grocery",0,1,0,"midday"
81,615,105,510,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
81,617,107,510,"weekday","lunch","leisure","unknown","grocery",0,1,0,"midday"
81,619,109,510,"weekend","earlymorning","unknown","warm","restaurant",0,1,0,"morning"
81,620,110,510,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
81,623,113,510,"weekday","breakfast","leisure","unknown","grocery",1,1,1,"morning"
81,624,114,510,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
81,626,116,510,"weekday","afternoon","unknown","hot","grocery",0,1,1,"midday"
81,634,124,510,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
81,636,126,510,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
81,639,129,510,"weekday","breakfast","working","freezing","grocery",0,1,1,"morning"
81,640,130,510,"weekend","lunch","travelling","cold","grocery",0,1,1,"midday"
81,641,131,510,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
81,649,139,510,"weekday","evening","travelling","cold","grocery",1,1,1,"night"
81,650,140,510,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
81,653,143,510,"weekday","afternoon","working","cold","restaurant",0,1,1,"midday"
81,664,154,510,"weekday","breakfast","leisure","freezing","grocery",1,1,1,"morning"
81,665,155,510,"weekday","afternoon","working","unknown","restaurant",0,1,1,"midday"
81,670,160,510,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
81,671,161,510,"weekend","breakfast","travelling","cold","grocery",0,1,1,"morning"
81,677,167,510,"weekday","morning","travelling","cold","restaurant",1,1,1,"morning"
81,678,168,510,"weekday","beforelunch","leisure","freezing","grocery",0,1,1,"midday"
81,679,169,510,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
81,680,170,510,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
81,681,171,510,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
81,683,173,510,"weekday","lunch","working","unknown","grocery",0,1,1,"midday"
81,684,174,510,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
81,687,177,510,"weekday","afternoon","shopping","hot","grocery",1,1,1,"midday"
81,688,178,510,"weekend","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
81,689,179,510,"weekend","beforelunch","travelling","warm","grocery",0,1,1,"midday"
81,690,180,510,"weekday","beforelunch","shopping","unknown","grocery",0,1,1,"midday"
82,612,94,518,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
82,628,110,518,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
82,640,122,518,"weekend","afternoon","travelling","cold","grocery",1,1,1,"midday"
83,537,6,531,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
83,562,31,531,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
83,565,34,531,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
83,605,74,531,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
83,610,79,531,"weekday","beforelunch","working","cold","restaurant",0,1,0,"midday"
83,633,102,531,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
83,703,172,531,"weekday","night","leisure","warm","grocery",0,1,1,"night"
84,535,0,535,"weekday","night","travelling","cold","grocery",1,0,0,"night"
84,536,1,535,"weekend","afternoon","leisure","cold","grocery",1,0,0,"midday"
84,537,2,535,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
84,538,3,535,"weekday","beforelunch","leisure","cold","grocery",0,0,0,"midday"
84,539,4,535,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
84,540,5,535,"weekend","unknown","travelling","hot","grocery",0,0,0,"unknown"
84,541,6,535,"weekday","afternoon","shopping","warm","grocery",0,0,0,"midday"
84,542,7,535,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
84,543,8,535,"weekday","evening","unknown","cold","restaurant",1,0,0,"night"
84,544,9,535,"weekday","afternoon","unknown","freezing","restaurant",0,0,0,"midday"
84,546,11,535,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
84,547,12,535,"weekday","morning","working","unknown","grocery",1,0,0,"morning"
84,548,13,535,"weekend","afternoon","shopping","cold","grocery",0,0,0,"midday"
84,549,14,535,"weekend","night","unknown","freezing","grocery",0,0,0,"night"
84,550,15,535,"weekend","latenight","leisure","unknown","restaurant",0,0,0,"night"
84,551,16,535,"weekday","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
84,552,17,535,"weekday","morning","unknown","cold","grocery",0,0,0,"morning"
84,553,18,535,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
84,555,20,535,"weekday","lunch","morningrituals","warm","grocery",0,0,0,"midday"
84,556,21,535,"weekday","beforelunch","working","freezing","grocery",0,0,0,"midday"
84,557,22,535,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
84,559,24,535,"weekend","breakfast","travelling","warm","restaurant",0,0,0,"morning"
84,560,25,535,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
84,561,26,535,"weekend","morning","unknown","cold","grocery",1,0,0,"morning"
84,562,27,535,"weekend","beforelunch","travelling","cold","grocery",1,0,0,"midday"
84,563,28,535,"weekday","afternoon","unknown","hot","grocery",1,0,0,"midday"
84,564,29,535,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
84,565,30,535,"weekday","morning","travelling","freezing","grocery",1,0,0,"morning"
84,566,31,535,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
84,567,32,535,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
84,568,33,535,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
84,569,34,535,"weekday","beforelunch","working","warm","grocery",0,0,0,"midday"
84,571,36,535,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
84,572,37,535,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
84,573,38,535,"weekend","breakfast","travelling","cold","grocery",0,0,0,"morning"
84,574,39,535,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
84,575,40,535,"weekday","unknown","travelling","warm","grocery",0,0,0,"unknown"
84,576,41,535,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
84,577,42,535,"weekday","beforelunch","leisure","warm","grocery",0,0,0,"midday"
84,578,43,535,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
84,579,44,535,"weekend","morning","morningrituals","cold","grocery",0,0,0,"morning"
84,580,45,535,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
84,581,46,535,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
84,582,47,535,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
84,583,48,535,"weekend","beforelunch","working","freezing","grocery",0,0,0,"midday"
84,584,49,535,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
84,585,50,535,"weekend","evening","unknown","freezing","restaurant",1,0,0,"night"
84,587,52,535,"weekday","morning","unknown","unknown","grocery",1,0,0,"morning"
84,588,53,535,"weekend","afternoon","travelling","hot","grocery",1,0,0,"midday"
84,589,54,535,"weekend","afternoon","working","cold","restaurant",0,0,0,"midday"
84,590,55,535,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
84,591,56,535,"weekend","morning","travelling","cold","restaurant",0,0,0,"morning"
84,593,58,535,"weekday","lunch","leisure","cold","grocery",0,1,0,"midday"
84,594,59,535,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
84,596,61,535,"weekday","lunch","leisure","freezing","grocery",0,1,0,"midday"
84,597,62,535,"weekend","morning","travelling","unknown","grocery",1,1,0,"morning"
84,598,63,535,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
84,600,65,535,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
84,601,66,535,"weekend","afternoon","leisure","freezing","grocery",0,1,0,"midday"
84,602,67,535,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
84,604,69,535,"weekday","lunch","shopping","cold","restaurant",0,1,0,"midday"
84,605,70,535,"weekday","morning","travelling","freezing","restaurant",0,1,0,"morning"
84,606,71,535,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
84,607,72,535,"weekday","breakfast","unknown","unknown","grocery",0,1,0,"morning"
84,608,73,535,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
84,609,74,535,"weekday","lunch","unknown","freezing","restaurant",1,1,0,"midday"
84,610,75,535,"weekday","beforelunch","travelling","hot","grocery",0,1,0,"midday"
84,612,77,535,"weekend","beforelunch","working","cold","restaurant",0,1,0,"midday"
84,613,78,535,"weekday","breakfast","travelling","cold","grocery",0,1,0,"morning"
84,614,79,535,"weekday","afternoon","working","unknown","restaurant",0,1,0,"midday"
84,615,80,535,"weekend","breakfast","travelling","cold","restaurant",1,1,0,"morning"
84,617,82,535,"weekend","morning","working","unknown","grocery",0,1,0,"morning"
84,620,85,535,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
84,621,86,535,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
84,622,87,535,"weekday","evening","travelling","cold","grocery",0,1,0,"night"
84,623,88,535,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
84,624,89,535,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
84,626,91,535,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
84,628,93,535,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
84,630,95,535,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
84,631,96,535,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
84,633,98,535,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
84,634,99,535,"weekday","lunch","working","hot","grocery",1,1,0,"midday"
84,635,100,535,"weekend","beforelunch","travelling","freezing","grocery",1,1,0,"midday"
84,636,101,535,"weekday","dinner","travelling","freezing","restaurant",0,1,0,"night"
84,637,102,535,"weekday","lunch","working","freezing","grocery",0,1,0,"midday"
84,638,103,535,"weekday","lunch","travelling","unknown","restaurant",0,1,0,"midday"
84,639,104,535,"weekday","earlymorning","travelling","cold","grocery",1,1,0,"morning"
84,640,105,535,"weekend","breakfast","travelling","freezing","grocery",0,1,0,"morning"
84,641,106,535,"weekday","morning","working","cold","grocery",0,1,0,"morning"
84,642,107,535,"weekday","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
84,643,108,535,"weekday","afternoon","leisure","cold","restaurant",0,1,0,"midday"
84,644,109,535,"weekday","earlymorning","unknown","freezing","grocery",0,1,0,"morning"
84,645,110,535,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
84,646,111,535,"weekday","afternoon","unknown","freezing","grocery",1,1,0,"midday"
84,647,112,535,"weekday","morning","unknown","cold","grocery",1,1,0,"morning"
84,648,113,535,"weekday","dinner","working","warm","grocery",1,1,1,"night"
84,649,114,535,"weekend","latenight","travelling","cold","grocery",0,1,1,"night"
84,650,115,535,"weekend","afternoon","travelling","hot","grocery",0,1,1,"midday"
84,652,117,535,"weekday","beforelunch","unknown","unknown","grocery",1,1,1,"midday"
84,653,118,535,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
84,655,120,535,"weekday","breakfast","travelling","warm","grocery",1,1,1,"morning"
84,656,121,535,"weekday","morning","workingout","cold","grocery",0,1,1,"morning"
84,657,122,535,"weekday","beforelunch","unknown","cold","grocery",0,1,1,"midday"
84,658,123,535,"weekday","beforelunch","shopping","cold","grocery",1,1,1,"midday"
84,659,124,535,"weekday","beforelunch","unknown","warm","grocery",0,1,1,"midday"
84,660,125,535,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
84,661,126,535,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
84,662,127,535,"weekday","afternoon","travelling","warm","grocery",1,1,1,"midday"
84,663,128,535,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
84,665,130,535,"weekend","lunch","shopping","unknown","restaurant",0,1,1,"midday"
84,666,131,535,"weekday","night","travelling","cold","restaurant",1,1,1,"night"
84,667,132,535,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
84,668,133,535,"weekday","afternoon","leisure","cold","restaurant",0,1,1,"midday"
84,669,134,535,"weekend","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
84,670,135,535,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
84,671,136,535,"weekday","breakfast","travelling","hot","restaurant",0,1,1,"morning"
84,673,138,535,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
84,674,139,535,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
84,675,140,535,"weekend","unknown","travelling","hot","restaurant",1,1,1,"unknown"
84,678,143,535,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
84,679,144,535,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
84,680,145,535,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
84,681,146,535,"weekday","breakfast","travelling","warm","restaurant",1,1,1,"morning"
84,683,148,535,"weekend","afternoon","travelling","unknown","grocery",1,1,1,"midday"
84,684,149,535,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
84,685,150,535,"unknown","lunch","travelling","unknown","restaurant",0,1,1,"midday"
84,686,151,535,"weekend","afternoon","unknown","cold","grocery",1,1,1,"midday"
84,687,152,535,"weekday","afternoon","leisure","cold","grocery",0,1,1,"midday"
84,688,153,535,"weekday","dinner","travelling","warm","grocery",1,1,1,"night"
84,690,155,535,"weekday","morning","unknown","cold","grocery",1,1,1,"morning"
84,691,156,535,"weekday","morning","travelling","freezing","restaurant",1,1,1,"morning"
84,692,157,535,"weekday","beforelunch","working","unknown","grocery",0,1,1,"midday"
84,693,158,535,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
84,694,159,535,"weekday","dinner","travelling","freezing","grocery",0,1,1,"night"
84,696,161,535,"unknown","dinner","unknown","unknown","restaurant",0,1,1,"night"
84,698,163,535,"weekend","night","travelling","cold","restaurant",0,1,1,"night"
84,699,164,535,"weekday","afternoon","working","warm","restaurant",0,1,1,"midday"
84,700,165,535,"weekday","afternoon","leisure","freezing","restaurant",0,1,1,"midday"
84,701,166,535,"weekday","earlymorning","travelling","unknown","restaurant",0,1,1,"morning"
84,702,167,535,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
84,704,169,535,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
84,708,173,535,"weekday","morning","travelling","freezing","grocery",0,1,1,"morning"
84,709,174,535,"weekend","breakfast","shopping","unknown","restaurant",0,1,1,"morning"
84,710,175,535,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
84,712,177,535,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
84,713,178,535,"weekday","breakfast","travelling","cold","restaurant",1,1,1,"morning"
84,714,179,535,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
84,716,181,535,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
85,537,1,536,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
85,539,3,536,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
85,540,4,536,"weekday","dinner","travelling","warm","restaurant",1,0,0,"night"
85,541,5,536,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
85,542,6,536,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
85,548,12,536,"weekday","afternoon","unknown","freezing","grocery",1,0,0,"midday"
85,550,14,536,"weekday","morning","leisure","warm","restaurant",0,0,0,"morning"
85,551,15,536,"weekend","beforelunch","morningrituals","cold","grocery",1,0,0,"midday"
85,554,18,536,"weekday","afternoon","working","freezing","restaurant",1,0,0,"midday"
85,557,21,536,"weekday","breakfast","working","hot","grocery",0,0,0,"morning"
85,558,22,536,"weekday","dinner","travelling","cold","restaurant",0,0,0,"night"
85,561,25,536,"weekday","unknown","travelling","freezing","grocery",0,0,0,"unknown"
85,562,26,536,"weekend","afternoon","morningrituals","cold","restaurant",0,0,0,"midday"
85,564,28,536,"weekday","breakfast","leisure","freezing","grocery",0,0,0,"morning"
85,566,30,536,"weekend","breakfast","unknown","unknown","grocery",0,0,0,"morning"
85,567,31,536,"weekday","afternoon","unknown","freezing","grocery",0,0,0,"midday"
85,579,43,536,"weekday","afternoon","leisure","cold","restaurant",0,0,0,"midday"
85,582,46,536,"weekday","morning","leisure","freezing","restaurant",0,0,0,"morning"
85,588,52,536,"weekday","breakfast","working","warm","grocery",1,0,0,"morning"
85,589,53,536,"weekday","lunch","travelling","freezing","restaurant",0,0,0,"midday"
85,595,59,536,"weekend","lunch","shopping","freezing","grocery",1,1,0,"midday"
85,596,60,536,"weekday","afternoon","leisure","cold","grocery",1,1,0,"midday"
85,597,61,536,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
85,602,66,536,"weekend","afternoon","unknown","warm","grocery",0,1,0,"midday"
85,604,68,536,"unknown","afternoon","travelling","cold","restaurant",0,1,0,"midday"
85,605,69,536,"weekday","breakfast","working","warm","grocery",0,1,0,"morning"
85,608,72,536,"weekend","earlymorning","travelling","freezing","restaurant",0,1,0,"morning"
85,609,73,536,"weekday","afternoon","unknown","unknown","grocery",0,1,0,"midday"
85,617,81,536,"weekend","beforelunch","working","cold","grocery",0,1,0,"midday"
85,622,86,536,"weekday","morning","shopping","unknown","grocery",0,1,0,"morning"
85,628,92,536,"weekday","breakfast","leisure","freezing","restaurant",1,1,0,"morning"
85,631,95,536,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
85,636,100,536,"weekend","afternoon","morningrituals","cold","grocery",0,1,0,"midday"
85,637,101,536,"weekday","afternoon","shopping","cold","restaurant",0,1,0,"midday"
85,640,104,536,"weekday","afternoon","unknown","cold","restaurant",0,1,0,"midday"
85,641,105,536,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
85,643,107,536,"weekday","dinner","travelling","hot","grocery",0,1,0,"night"
85,649,113,536,"weekday","afternoon","unknown","freezing","grocery",1,1,1,"midday"
85,656,120,536,"weekday","afternoon","leisure","hot","restaurant",1,1,1,"midday"
85,657,121,536,"weekday","dinner","travelling","unknown","grocery",0,1,1,"night"
85,658,122,536,"weekday","afternoon","shopping","cold","grocery",0,1,1,"midday"
85,660,124,536,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
85,661,125,536,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
85,662,126,536,"weekday","afternoon","travelling","freezing","grocery",1,1,1,"midday"
85,663,127,536,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
85,672,136,536,"weekday","lunch","shopping","unknown","restaurant",0,1,1,"midday"
85,673,137,536,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
85,675,139,536,"weekend","morning","unknown","unknown","restaurant",0,1,1,"morning"
85,679,143,536,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
85,680,144,536,"weekend","breakfast","shopping","freezing","grocery",0,1,1,"morning"
85,683,147,536,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
85,688,152,536,"weekend","breakfast","travelling","freezing","grocery",1,1,1,"morning"
85,690,154,536,"weekday","beforelunch","morningrituals","cold","restaurant",0,1,1,"midday"
85,691,155,536,"weekday","lunch","travelling","warm","restaurant",1,1,1,"midday"
85,695,159,536,"weekend","lunch","leisure","cold","grocery",0,1,1,"midday"
85,699,163,536,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
85,703,167,536,"weekday","dinner","unknown","warm","grocery",0,1,1,"night"
85,707,171,536,"weekday","breakfast","leisure","warm","grocery",0,1,1,"morning"
85,710,174,536,"weekday","night","unknown","freezing","grocery",0,1,1,"night"
85,713,177,536,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
86,539,0,539,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
86,545,6,539,"weekend","afternoon","working","warm","restaurant",0,0,0,"midday"
86,546,7,539,"weekend","beforelunch","morningrituals","hot","restaurant",1,0,0,"midday"
86,547,8,539,"weekday","afternoon","travelling","unknown","restaurant",1,0,0,"midday"
86,548,9,539,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
86,550,11,539,"weekday","afternoon","shopping","cold","grocery",0,0,0,"midday"
86,552,13,539,"weekday","afternoon","unknown","hot","restaurant",0,0,0,"midday"
86,556,17,539,"weekday","afternoon","shopping","cold","restaurant",0,0,0,"midday"
86,557,18,539,"weekend","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
86,561,22,539,"weekday","breakfast","travelling","hot","restaurant",0,0,0,"morning"
86,563,24,539,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
86,565,26,539,"weekday","beforelunch","leisure","cold","grocery",1,0,0,"midday"
86,568,29,539,"weekday","afternoon","travelling","freezing","grocery",1,0,0,"midday"
86,574,35,539,"weekday","lunch","travelling","cold","restaurant",0,0,0,"midday"
86,579,40,539,"weekday","lunch","working","freezing","restaurant",1,0,0,"midday"
86,580,41,539,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
86,582,43,539,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
86,583,44,539,"weekday","beforelunch","unknown","cold","grocery",1,0,0,"midday"
86,589,50,539,"weekend","lunch","unknown","unknown","restaurant",0,0,0,"midday"
86,590,51,539,"weekend","lunch","travelling","cold","grocery",0,0,0,"midday"
86,592,53,539,"weekday","afternoon","shopping","warm","grocery",0,0,0,"midday"
86,608,69,539,"weekend","unknown","working","cold","grocery",1,1,0,"unknown"
86,616,77,539,"weekday","lunch","travelling","unknown","restaurant",1,1,0,"midday"
86,619,80,539,"weekday","morning","unknown","warm","restaurant",1,1,0,"morning"
86,621,82,539,"weekday","afternoon","working","warm","restaurant",0,1,0,"midday"
86,631,92,539,"weekday","morning","unknown","freezing","restaurant",1,1,0,"morning"
86,634,95,539,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
86,636,97,539,"weekday","afternoon","working","cold","grocery",1,1,0,"midday"
86,642,103,539,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
86,646,107,539,"weekend","earlymorning","morningrituals","cold","grocery",1,1,0,"morning"
86,653,114,539,"weekday","evening","travelling","freezing","grocery",0,1,1,"night"
86,660,121,539,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
86,661,122,539,"weekend","lunch","morningrituals","freezing","grocery",0,1,1,"midday"
86,662,123,539,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
86,663,124,539,"weekend","beforelunch","working","cold","grocery",0,1,1,"midday"
86,668,129,539,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
86,670,131,539,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
86,674,135,539,"weekday","afternoon","unknown","unknown","grocery",1,1,1,"midday"
86,676,137,539,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
86,677,138,539,"weekend","night","travelling","unknown","restaurant",1,1,1,"night"
86,680,141,539,"weekday","lunch","shopping","cold","restaurant",0,1,1,"midday"
86,684,145,539,"weekend","unknown","shopping","cold","restaurant",1,1,1,"unknown"
86,685,146,539,"weekend","afternoon","travelling","hot","restaurant",0,1,1,"midday"
86,686,147,539,"weekend","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
86,688,149,539,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
86,693,154,539,"weekday","beforelunch","leisure","unknown","grocery",0,1,1,"midday"
86,699,160,539,"weekday","beforelunch","shopping","warm","grocery",0,1,1,"midday"
86,700,161,539,"weekend","afternoon","working","warm","grocery",1,1,1,"midday"
86,701,162,539,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
86,704,165,539,"weekday","dinner","leisure","unknown","grocery",0,1,1,"night"
86,711,172,539,"weekday","afternoon","shopping","unknown","grocery",0,1,1,"midday"
86,714,175,539,"weekend","lunch","working","freezing","restaurant",0,1,1,"midday"
86,716,177,539,"weekend","breakfast","travelling","unknown","grocery",1,1,1,"morning"
86,718,179,539,"weekday","beforelunch","morningrituals","cold","restaurant",1,1,1,"midday"
86,721,182,539,"weekend","beforelunch","unknown","cold","grocery",0,1,1,"midday"
86,722,183,539,"weekday","breakfast","travelling","freezing","grocery",0,1,1,"morning"
87,543,3,540,"weekday","morning","leisure","cold","grocery",0,0,0,"morning"
87,557,17,540,"weekday","beforelunch","unknown","warm","grocery",0,0,0,"midday"
87,570,30,540,"weekend","breakfast","shopping","cold","restaurant",1,0,0,"morning"
87,573,33,540,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
87,576,36,540,"weekend","lunch","travelling","warm","restaurant",0,0,0,"midday"
87,580,40,540,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
87,584,44,540,"weekend","lunch","travelling","hot","grocery",0,0,0,"midday"
87,585,45,540,"weekday","lunch","travelling","unknown","restaurant",0,0,0,"midday"
87,586,46,540,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
87,587,47,540,"weekday","breakfast","travelling","warm","restaurant",1,0,0,"morning"
87,598,58,540,"unknown","afternoon","unknown","unknown","grocery",1,1,0,"midday"
87,601,61,540,"weekday","lunch","shopping","cold","grocery",0,1,0,"midday"
87,602,62,540,"weekday","afternoon","working","freezing","restaurant",0,1,0,"midday"
87,609,69,540,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
87,610,70,540,"weekday","lunch","working","warm","restaurant",1,1,0,"midday"
87,630,90,540,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
87,631,91,540,"weekday","lunch","travelling","freezing","restaurant",1,1,0,"midday"
87,636,96,540,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
87,643,103,540,"weekday","unknown","working","cold","restaurant",0,1,0,"unknown"
87,645,105,540,"weekday","afternoon","travelling","freezing","grocery",1,1,0,"midday"
87,649,109,540,"weekend","beforelunch","working","cold","restaurant",1,1,0,"midday"
87,655,115,540,"unknown","breakfast","unknown","unknown","restaurant",1,1,1,"morning"
87,658,118,540,"weekday","night","travelling","freezing","restaurant",0,1,1,"night"
87,666,126,540,"weekday","lunch","travelling","warm","restaurant",0,1,1,"midday"
87,669,129,540,"weekday","lunch","unknown","cold","restaurant",1,1,1,"midday"
87,673,133,540,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
87,676,136,540,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
87,684,144,540,"weekday","morning","travelling","unknown","restaurant",1,1,1,"morning"
87,686,146,540,"weekday","lunch","travelling","unknown","grocery",1,1,1,"midday"
87,693,153,540,"weekday","afternoon","unknown","unknown","grocery",0,1,1,"midday"
87,695,155,540,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
87,698,158,540,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
87,704,164,540,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
87,707,167,540,"weekend","afternoon","leisure","cold","grocery",0,1,1,"midday"
87,712,172,540,"weekend","afternoon","travelling","freezing","grocery",0,1,1,"midday"
87,717,177,540,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
87,723,183,540,"weekday","breakfast","travelling","unknown","grocery",0,1,1,"morning"
88,556,7,549,"weekend","night","travelling","cold","grocery",0,0,0,"night"
88,566,17,549,"unknown","morning","travelling","unknown","grocery",1,0,0,"morning"
88,568,19,549,"weekday","breakfast","unknown","freezing","grocery",0,0,0,"morning"
88,571,22,549,"weekday","lunch","unknown","cold","grocery",0,0,0,"midday"
88,575,26,549,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
88,583,34,549,"weekday","afternoon","travelling","cold","grocery",1,0,0,"midday"
88,584,35,549,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
88,588,39,549,"weekend","afternoon","travelling","cold","grocery",1,0,0,"midday"
88,593,44,549,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
88,594,45,549,"weekday","beforelunch","working","cold","restaurant",0,0,0,"midday"
88,602,53,549,"weekend","breakfast","travelling","freezing","grocery",1,0,0,"morning"
88,605,56,549,"weekend","earlymorning","travelling","cold","restaurant",1,0,0,"morning"
88,606,57,549,"weekend","morning","travelling","cold","grocery",0,1,0,"morning"
88,608,59,549,"weekend","breakfast","shopping","unknown","grocery",0,1,0,"morning"
88,617,68,549,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
88,624,75,549,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
88,625,76,549,"weekday","evening","shopping","unknown","grocery",0,1,0,"night"
88,626,77,549,"weekend","lunch","unknown","cold","restaurant",0,1,0,"midday"
88,628,79,549,"weekday","night","travelling","cold","restaurant",1,1,0,"night"
88,630,81,549,"weekend","earlymorning","travelling","cold","grocery",0,1,0,"morning"
88,642,93,549,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
88,644,95,549,"weekday","morning","unknown","cold","restaurant",1,1,0,"morning"
88,656,107,549,"weekend","breakfast","working","freezing","grocery",1,1,0,"morning"
88,669,120,549,"weekday","afternoon","leisure","warm","grocery",0,1,1,"midday"
88,671,122,549,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
88,677,128,549,"weekend","lunch","travelling","freezing","restaurant",0,1,1,"midday"
88,685,136,549,"weekday","breakfast","unknown","cold","grocery",1,1,1,"morning"
88,689,140,549,"weekday","morning","travelling","hot","restaurant",0,1,1,"morning"
88,697,148,549,"weekend","dinner","travelling","warm","grocery",0,1,1,"night"
88,701,152,549,"weekday","beforelunch","travelling","warm","grocery",1,1,1,"midday"
88,703,154,549,"weekend","afternoon","working","freezing","grocery",0,1,1,"midday"
88,710,161,549,"weekday","afternoon","leisure","warm","restaurant",0,1,1,"midday"
88,719,170,549,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
89,563,2,561,"weekday","morning","travelling","cold","restaurant",1,0,0,"morning"
89,568,7,561,"weekend","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
89,571,10,561,"weekend","breakfast","travelling","cold","restaurant",1,0,0,"morning"
89,574,13,561,"weekday","beforelunch","travelling","hot","grocery",0,0,0,"midday"
89,576,15,561,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
89,577,16,561,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
89,578,17,561,"weekend","morning","unknown","unknown","restaurant",0,0,0,"morning"
89,579,18,561,"weekday","lunch","morningrituals","unknown","restaurant",0,0,0,"midday"
89,580,19,561,"weekday","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
89,581,20,561,"weekend","lunch","travelling","unknown","restaurant",0,0,0,"midday"
89,582,21,561,"weekday","breakfast","travelling","cold","grocery",0,0,0,"morning"
89,584,23,561,"weekday","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
89,586,25,561,"weekend","lunch","travelling","cold","restaurant",1,0,0,"midday"
89,588,27,561,"weekday","breakfast","travelling","hot","grocery",0,0,0,"morning"
89,590,29,561,"weekend","breakfast","travelling","unknown","grocery",1,0,0,"morning"
89,594,33,561,"weekday","lunch","travelling","warm","restaurant",1,0,0,"midday"
89,600,39,561,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
89,601,40,561,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
89,602,41,561,"weekend","beforelunch","unknown","warm","restaurant",1,0,0,"midday"
89,604,43,561,"weekday","lunch","travelling","hot","restaurant",0,0,0,"midday"
89,606,45,561,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
89,610,49,561,"weekday","unknown","shopping","cold","restaurant",0,0,0,"unknown"
89,611,50,561,"weekday","evening","shopping","cold","grocery",1,0,0,"night"
89,612,51,561,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
89,614,53,561,"weekend","latenight","unknown","freezing","grocery",0,0,0,"night"
89,616,55,561,"weekday","afternoon","unknown","warm","grocery",0,0,0,"midday"
89,617,56,561,"weekday","afternoon","unknown","cold","grocery",0,0,0,"midday"
89,622,61,561,"weekday","breakfast","travelling","warm","restaurant",0,1,0,"morning"
89,623,62,561,"weekend","breakfast","unknown","unknown","restaurant",0,1,0,"morning"
89,639,78,561,"weekend","breakfast","travelling","unknown","grocery",1,1,0,"morning"
89,641,80,561,"weekday","afternoon","unknown","hot","grocery",1,1,0,"midday"
89,643,82,561,"weekend","lunch","morningrituals","unknown","grocery",0,1,0,"midday"
89,645,84,561,"weekday","afternoon","travelling","warm","restaurant",1,1,0,"midday"
89,652,91,561,"weekend","evening","shopping","hot","restaurant",0,1,0,"night"
89,654,93,561,"weekend","dinner","travelling","unknown","restaurant",1,1,0,"night"
89,661,100,561,"weekday","afternoon","shopping","freezing","restaurant",0,1,0,"midday"
89,663,102,561,"weekend","lunch","travelling","cold","grocery",1,1,0,"midday"
89,665,104,561,"weekday","afternoon","travelling","warm","grocery",1,1,0,"midday"
89,666,105,561,"weekend","morning","travelling","freezing","grocery",0,1,0,"morning"
89,667,106,561,"weekday","unknown","travelling","hot","grocery",0,1,0,"unknown"
89,668,107,561,"weekday","breakfast","working","unknown","grocery",0,1,0,"morning"
89,669,108,561,"weekend","afternoon","shopping","unknown","restaurant",1,1,0,"midday"
89,672,111,561,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
89,677,116,561,"weekend","breakfast","unknown","cold","restaurant",1,1,1,"morning"
89,678,117,561,"weekend","lunch","unknown","cold","grocery",0,1,1,"midday"
89,690,129,561,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
89,695,134,561,"weekday","morning","travelling","hot","grocery",0,1,1,"morning"
89,696,135,561,"unknown","lunch","travelling","cold","restaurant",0,1,1,"midday"
89,698,137,561,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
89,699,138,561,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
89,701,140,561,"weekday","afternoon","working","freezing","grocery",0,1,1,"midday"
89,705,144,561,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
89,710,149,561,"weekday","afternoon","travelling","cold","grocery",0,1,1,"midday"
89,712,151,561,"weekday","morning","unknown","hot","grocery",0,1,1,"morning"
89,714,153,561,"weekday","beforelunch","shopping","freezing","grocery",0,1,1,"midday"
89,718,157,561,"weekend","lunch","leisure","warm","grocery",0,1,1,"midday"
89,719,158,561,"unknown","night","travelling","cold","restaurant",0,1,1,"night"
89,722,161,561,"weekday","beforelunch","working","cold","restaurant",1,1,1,"midday"
89,723,162,561,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
89,725,164,561,"weekend","morning","travelling","cold","grocery",0,1,1,"morning"
89,729,168,561,"weekday","lunch","travelling","freezing","restaurant",0,1,1,"midday"
89,730,169,561,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
89,731,170,561,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
89,735,174,561,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
89,737,176,561,"weekend","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
89,738,177,561,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
89,740,179,561,"weekday","beforelunch","travelling","unknown","grocery",0,1,1,"midday"
89,744,183,561,"weekend","afternoon","travelling","unknown","grocery",0,1,1,"midday"
90,574,3,571,"weekday","afternoon","working","unknown","restaurant",0,0,0,"midday"
90,576,5,571,"weekday","morning","travelling","warm","restaurant",1,0,0,"morning"
90,578,7,571,"weekday","evening","travelling","unknown","grocery",0,0,0,"night"
90,579,8,571,"weekday","beforelunch","unknown","cold","restaurant",0,0,0,"midday"
90,580,9,571,"weekend","breakfast","travelling","freezing","grocery",0,0,0,"morning"
90,581,10,571,"weekday","beforelunch","travelling","cold","grocery",1,0,0,"midday"
90,582,11,571,"weekday","evening","unknown","warm","grocery",0,0,0,"night"
90,583,12,571,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
90,585,14,571,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
90,589,18,571,"weekday","afternoon","working","freezing","grocery",1,0,0,"midday"
90,591,20,571,"weekend","lunch","unknown","freezing","grocery",0,0,0,"midday"
90,592,21,571,"weekday","beforelunch","leisure","unknown","restaurant",0,0,0,"midday"
90,594,23,571,"weekend","afternoon","travelling","freezing","grocery",1,0,0,"midday"
90,597,26,571,"weekday","breakfast","travelling","cold","restaurant",1,0,0,"morning"
90,604,33,571,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
90,606,35,571,"weekend","afternoon","housework","cold","grocery",0,0,0,"midday"
90,611,40,571,"weekday","beforelunch","working","warm","grocery",1,0,0,"midday"
90,616,45,571,"weekday","lunch","travelling","cold","restaurant",1,0,0,"midday"
90,617,46,571,"weekday","morning","unknown","freezing","grocery",0,0,0,"morning"
90,619,48,571,"weekday","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
90,620,49,571,"weekday","earlymorning","travelling","cold","restaurant",1,0,0,"morning"
90,624,53,571,"weekday","breakfast","travelling","freezing","grocery",1,0,0,"morning"
90,626,55,571,"weekend","evening","travelling","hot","grocery",0,0,0,"night"
90,628,57,571,"weekday","afternoon","unknown","freezing","restaurant",0,1,0,"midday"
90,630,59,571,"weekend","breakfast","travelling","hot","grocery",0,1,0,"morning"
90,631,60,571,"weekend","afternoon","leisure","cold","grocery",1,1,0,"midday"
90,636,65,571,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
90,637,66,571,"weekend","afternoon","workingout","cold","restaurant",0,1,0,"midday"
90,638,67,571,"weekend","afternoon","unknown","cold","grocery",1,1,0,"midday"
90,641,70,571,"weekday","unknown","working","cold","grocery",0,1,0,"unknown"
90,642,71,571,"weekday","morning","unknown","hot","restaurant",0,1,0,"morning"
90,644,73,571,"weekday","morning","working","freezing","grocery",1,1,0,"morning"
90,645,74,571,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
90,648,77,571,"weekday","breakfast","working","unknown","restaurant",0,1,0,"morning"
90,650,79,571,"weekday","beforelunch","leisure","unknown","grocery",1,1,0,"midday"
90,651,80,571,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
90,652,81,571,"weekday","beforelunch","travelling","warm","grocery",1,1,0,"midday"
90,653,82,571,"weekend","afternoon","leisure","unknown","grocery",0,1,0,"midday"
90,657,86,571,"weekend","lunch","working","unknown","grocery",0,1,0,"midday"
90,658,87,571,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
90,660,89,571,"weekday","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
90,663,92,571,"weekend","beforelunch","travelling","cold","grocery",0,1,0,"midday"
90,664,93,571,"weekday","lunch","leisure","cold","restaurant",0,1,0,"midday"
90,665,94,571,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
90,666,95,571,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
90,670,99,571,"weekday","beforelunch","unknown","unknown","grocery",0,1,0,"midday"
90,671,100,571,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
90,672,101,571,"weekday","lunch","working","cold","restaurant",0,1,0,"midday"
90,674,103,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
90,676,105,571,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
90,677,106,571,"weekday","beforelunch","travelling","warm","restaurant",1,1,0,"midday"
90,680,109,571,"weekday","night","travelling","freezing","grocery",1,1,0,"night"
90,687,116,571,"weekday","afternoon","leisure","unknown","restaurant",0,1,1,"midday"
90,689,118,571,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
90,690,119,571,"weekend","morning","travelling","unknown","restaurant",1,1,1,"morning"
90,692,121,571,"weekend","afternoon","unknown","cold","restaurant",1,1,1,"midday"
90,694,123,571,"weekend","morning","travelling","freezing","restaurant",0,1,1,"morning"
90,703,132,571,"weekend","beforelunch","travelling","freezing","restaurant",1,1,1,"midday"
90,704,133,571,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
90,707,136,571,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
90,709,138,571,"weekday","beforelunch","leisure","cold","restaurant",0,1,1,"midday"
90,711,140,571,"weekend","night","shopping","freezing","restaurant",1,1,1,"night"
90,712,141,571,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
90,713,142,571,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
90,716,145,571,"weekday","beforelunch","unknown","unknown","restaurant",1,1,1,"midday"
90,718,147,571,"weekday","afternoon","morningrituals","hot","restaurant",0,1,1,"midday"
90,720,149,571,"weekend","beforelunch","morningrituals","unknown","restaurant",0,1,1,"midday"
90,722,151,571,"weekend","beforelunch","travelling","cold","grocery",0,1,1,"midday"
90,727,156,571,"weekend","lunch","unknown","unknown","restaurant",0,1,1,"midday"
90,729,158,571,"weekday","afternoon","morningrituals","warm","grocery",0,1,1,"midday"
90,731,160,571,"weekend","afternoon","unknown","unknown","restaurant",1,1,1,"midday"
90,734,163,571,"weekday","night","travelling","hot","restaurant",0,1,1,"night"
90,736,165,571,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
90,738,167,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
90,739,168,571,"weekday","lunch","working","cold","restaurant",0,1,1,"midday"
90,741,170,571,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
90,743,172,571,"weekday","beforelunch","shopping","unknown","restaurant",1,1,1,"midday"
90,744,173,571,"weekday","lunch","leisure","warm","grocery",1,1,1,"midday"
90,745,174,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
90,749,178,571,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
90,750,179,571,"weekday","earlymorning","travelling","hot","grocery",1,1,1,"morning"
90,752,181,571,"weekend","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
90,754,183,571,"weekday","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
91,579,0,579,"weekend","morning","travelling","freezing","restaurant",0,0,0,"morning"
91,586,7,579,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
91,597,18,579,"weekday","afternoon","unknown","cold","restaurant",1,0,0,"midday"
91,599,20,579,"weekday","lunch","travelling","hot","restaurant",1,0,0,"midday"
91,600,21,579,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
91,605,26,579,"weekday","dinner","travelling","freezing","restaurant",0,0,0,"night"
91,606,27,579,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
91,607,28,579,"weekday","afternoon","travelling","warm","grocery",0,0,0,"midday"
91,608,29,579,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
91,609,30,579,"weekday","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
91,610,31,579,"weekday","beforelunch","unknown","unknown","restaurant",1,0,0,"midday"
91,611,32,579,"weekday","night","working","warm","restaurant",0,0,0,"night"
91,614,35,579,"unknown","unknown","travelling","cold","grocery",0,0,0,"unknown"
91,619,40,579,"weekday","afternoon","travelling","hot","grocery",0,0,0,"midday"
91,621,42,579,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
91,622,43,579,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
91,627,48,579,"weekday","morning","unknown","warm","restaurant",0,0,0,"morning"
91,629,50,579,"weekday","afternoon","travelling","hot","restaurant",0,0,0,"midday"
91,630,51,579,"weekday","dinner","travelling","cold","grocery",0,0,0,"night"
91,636,57,579,"weekday","morning","travelling","warm","grocery",0,1,0,"morning"
91,638,59,579,"weekday","breakfast","unknown","hot","grocery",0,1,0,"morning"
91,639,60,579,"weekday","morning","travelling","cold","restaurant",1,1,0,"morning"
91,641,62,579,"weekend","afternoon","working","hot","restaurant",0,1,0,"midday"
91,644,65,579,"weekend","morning","working","cold","restaurant",0,1,0,"morning"
91,645,66,579,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
91,646,67,579,"weekend","lunch","travelling","cold","restaurant",1,1,0,"midday"
91,648,69,579,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
91,651,72,579,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
91,652,73,579,"weekday","afternoon","travelling","cold","restaurant",1,1,0,"midday"
91,653,74,579,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
91,655,76,579,"weekday","earlymorning","travelling","hot","grocery",1,1,0,"morning"
91,659,80,579,"weekday","breakfast","travelling","hot","restaurant",1,1,0,"morning"
91,661,82,579,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
91,663,84,579,"unknown","afternoon","travelling","unknown","restaurant",1,1,0,"midday"
91,667,88,579,"weekday","lunch","unknown","cold","restaurant",0,1,0,"midday"
91,669,90,579,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
91,671,92,579,"weekday","breakfast","travelling","freezing","restaurant",1,1,0,"morning"
91,674,95,579,"weekday","breakfast","travelling","freezing","grocery",1,1,0,"morning"
91,676,97,579,"weekend","lunch","leisure","unknown","grocery",0,1,0,"midday"
91,685,106,579,"weekday","breakfast","travelling","cold","restaurant",1,1,0,"morning"
91,693,114,579,"weekday","lunch","travelling","cold","grocery",1,1,1,"midday"
91,694,115,579,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
91,695,116,579,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
91,703,124,579,"weekday","unknown","travelling","unknown","restaurant",0,1,1,"unknown"
91,712,133,579,"weekday","breakfast","travelling","cold","grocery",0,1,1,"morning"
91,715,136,579,"weekday","afternoon","shopping","warm","grocery",1,1,1,"midday"
91,717,138,579,"weekend","night","travelling","warm","grocery",0,1,1,"night"
91,721,142,579,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
91,726,147,579,"weekday","breakfast","travelling","cold","grocery",1,1,1,"morning"
91,729,150,579,"weekend","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
91,733,154,579,"unknown","morning","travelling","freezing","restaurant",1,1,1,"morning"
91,744,165,579,"weekend","afternoon","unknown","freezing","grocery",0,1,1,"midday"
91,746,167,579,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
91,747,168,579,"weekend","breakfast","working","cold","restaurant",0,1,1,"morning"
91,748,169,579,"weekend","afternoon","leisure","unknown","grocery",1,1,1,"midday"
91,751,172,579,"weekday","lunch","unknown","unknown","restaurant",0,1,1,"midday"
91,753,174,579,"weekday","dinner","travelling","unknown","restaurant",0,1,1,"night"
91,754,175,579,"weekday","lunch","unknown","unknown","grocery",0,1,1,"midday"
91,756,177,579,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
91,762,183,579,"unknown","afternoon","travelling","hot","restaurant",1,1,1,"midday"
92,586,1,585,"weekend","afternoon","travelling","unknown","restaurant",0,0,0,"midday"
92,589,4,585,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
92,592,7,585,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
92,605,20,585,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
92,608,23,585,"weekend","beforelunch","travelling","freezing","restaurant",0,0,0,"midday"
92,614,29,585,"weekday","afternoon","unknown","unknown","grocery",1,0,0,"midday"
92,630,45,585,"weekend","dinner","unknown","freezing","grocery",0,0,0,"night"
92,641,56,585,"weekday","morning","unknown","unknown","grocery",0,0,0,"morning"
92,648,63,585,"weekend","breakfast","morningrituals","unknown","restaurant",0,1,0,"morning"
92,657,72,585,"weekday","afternoon","leisure","freezing","grocery",1,1,0,"midday"
92,659,74,585,"weekday","beforelunch","travelling","freezing","restaurant",0,1,0,"midday"
92,665,80,585,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
92,687,102,585,"weekday","morning","travelling","unknown","restaurant",0,1,0,"morning"
92,690,105,585,"weekday","latenight","shopping","warm","grocery",1,1,0,"night"
92,692,107,585,"weekday","afternoon","leisure","warm","restaurant",0,1,0,"midday"
92,693,108,585,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
92,703,118,585,"weekday","dinner","leisure","cold","grocery",1,1,1,"night"
92,722,137,585,"weekend","afternoon","travelling","warm","grocery",0,1,1,"midday"
92,725,140,585,"weekday","beforelunch","shopping","cold","grocery",0,1,1,"midday"
92,729,144,585,"weekend","afternoon","shopping","unknown","restaurant",0,1,1,"midday"
92,745,160,585,"weekday","night","travelling","unknown","restaurant",1,1,1,"night"
92,749,164,585,"weekend","lunch","travelling","unknown","grocery",0,1,1,"midday"
92,750,165,585,"weekday","afternoon","working","cold","grocery",0,1,1,"midday"
92,758,173,585,"unknown","breakfast","shopping","freezing","grocery",1,1,1,"morning"
93,592,6,586,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
93,595,9,586,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
93,605,19,586,"weekend","afternoon","travelling","cold","restaurant",0,0,0,"midday"
93,607,21,586,"weekend","night","unknown","freezing","grocery",1,0,0,"night"
93,609,23,586,"weekday","morning","travelling","hot","grocery",0,0,0,"morning"
93,613,27,586,"weekend","afternoon","leisure","cold","restaurant",1,0,0,"midday"
93,616,30,586,"weekday","beforelunch","travelling","cold","restaurant",1,0,0,"midday"
93,617,31,586,"weekday","beforelunch","travelling","cold","grocery",0,0,0,"midday"
93,621,35,586,"weekend","afternoon","travelling","warm","grocery",0,0,0,"midday"
93,626,40,586,"weekday","beforelunch","travelling","warm","restaurant",0,0,0,"midday"
93,627,41,586,"weekend","afternoon","leisure","freezing","restaurant",0,0,0,"midday"
93,629,43,586,"weekend","afternoon","leisure","freezing","restaurant",1,0,0,"midday"
93,631,45,586,"weekday","lunch","housework","cold","restaurant",0,0,0,"midday"
93,636,50,586,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
93,642,56,586,"weekday","lunch","shopping","hot","grocery",1,0,0,"midday"
93,643,57,586,"weekday","dinner","travelling","warm","grocery",1,1,0,"night"
93,645,59,586,"weekend","afternoon","travelling","unknown","grocery",1,1,0,"midday"
93,648,62,586,"weekday","afternoon","unknown","cold","grocery",0,1,0,"midday"
93,657,71,586,"weekday","beforelunch","shopping","cold","restaurant",1,1,0,"midday"
93,667,81,586,"weekend","afternoon","travelling","cold","restaurant",0,1,0,"midday"
93,668,82,586,"weekday","lunch","travelling","cold","restaurant",1,1,0,"midday"
93,673,87,586,"weekend","beforelunch","unknown","unknown","grocery",1,1,0,"midday"
93,677,91,586,"weekend","afternoon","leisure","cold","restaurant",0,1,0,"midday"
93,689,103,586,"weekend","morning","travelling","hot","restaurant",1,1,0,"morning"
93,692,106,586,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
93,695,109,586,"weekday","breakfast","unknown","warm","grocery",0,1,0,"morning"
93,715,129,586,"weekday","afternoon","travelling","cold","grocery",1,1,1,"midday"
93,719,133,586,"weekday","beforelunch","travelling","hot","restaurant",0,1,1,"midday"
93,732,146,586,"weekday","night","travelling","freezing","restaurant",1,1,1,"night"
93,738,152,586,"weekend","afternoon","shopping","freezing","grocery",0,1,1,"midday"
93,741,155,586,"weekend","morning","working","unknown","grocery",0,1,1,"morning"
93,752,166,586,"weekday","morning","unknown","unknown","grocery",0,1,1,"morning"
93,753,167,586,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
93,765,179,586,"weekend","afternoon","unknown","warm","restaurant",1,1,1,"midday"
94,595,5,590,"weekday","earlymorning","leisure","unknown","restaurant",1,0,0,"morning"
94,596,6,590,"weekday","dinner","travelling","hot","grocery",0,0,0,"night"
94,597,7,590,"weekday","breakfast","travelling","freezing","restaurant",1,0,0,"morning"
94,600,10,590,"weekday","lunch","travelling","freezing","grocery",0,0,0,"midday"
94,601,11,590,"weekday","dinner","travelling","unknown","restaurant",0,0,0,"night"
94,603,13,590,"weekday","beforelunch","travelling","warm","grocery",0,0,0,"midday"
94,604,14,590,"weekday","afternoon","travelling","freezing","restaurant",1,0,0,"midday"
94,605,15,590,"weekday","morning","shopping","unknown","grocery",0,0,0,"morning"
94,606,16,590,"weekday","lunch","unknown","unknown","restaurant",0,0,0,"midday"
94,607,17,590,"unknown","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
94,611,21,590,"weekday","night","travelling","unknown","grocery",0,0,0,"night"
94,614,24,590,"weekday","lunch","travelling","freezing","restaurant",1,0,0,"midday"
94,618,28,590,"weekend","morning","travelling","freezing","restaurant",0,0,0,"morning"
94,622,32,590,"weekday","afternoon","shopping","unknown","grocery",0,0,0,"midday"
94,623,33,590,"weekday","afternoon","shopping","unknown","restaurant",0,0,0,"midday"
94,627,37,590,"weekday","lunch","travelling","freezing","grocery",1,0,0,"midday"
94,628,38,590,"weekday","morning","travelling","unknown","grocery",1,0,0,"morning"
94,634,44,590,"weekend","breakfast","travelling","unknown","restaurant",0,0,0,"morning"
94,640,50,590,"weekend","latenight","travelling","cold","restaurant",1,0,0,"night"
94,641,51,590,"weekday","morning","working","hot","grocery",0,0,0,"morning"
94,645,55,590,"weekend","dinner","unknown","warm","grocery",1,0,0,"night"
94,646,56,590,"weekday","lunch","unknown","freezing","grocery",0,0,0,"midday"
94,647,57,590,"weekday","lunch","unknown","warm","restaurant",0,1,0,"midday"
94,650,60,590,"weekend","morning","travelling","unknown","grocery",0,1,0,"morning"
94,651,61,590,"weekday","afternoon","travelling","hot","grocery",0,1,0,"midday"
94,652,62,590,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
94,661,71,590,"weekday","morning","travelling","freezing","grocery",1,1,0,"morning"
94,662,72,590,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
94,663,73,590,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
94,666,76,590,"weekend","afternoon","travelling","cold","restaurant",1,1,0,"midday"
94,667,77,590,"weekday","afternoon","shopping","warm","grocery",0,1,0,"midday"
94,672,82,590,"weekday","dinner","travelling","cold","restaurant",0,1,0,"night"
94,673,83,590,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
94,674,84,590,"weekday","afternoon","travelling","freezing","grocery",0,1,0,"midday"
94,677,87,590,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
94,678,88,590,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
94,680,90,590,"weekday","afternoon","leisure","hot","restaurant",1,1,0,"midday"
94,681,91,590,"weekday","afternoon","unknown","warm","restaurant",0,1,0,"midday"
94,684,94,590,"weekday","lunch","travelling","warm","grocery",0,1,0,"midday"
94,685,95,590,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
94,687,97,590,"weekend","afternoon","leisure","freezing","restaurant",0,1,0,"midday"
94,690,100,590,"weekday","night","travelling","hot","restaurant",0,1,0,"night"
94,692,102,590,"weekday","beforelunch","working","warm","grocery",0,1,0,"midday"
94,704,114,590,"weekend","afternoon","travelling","warm","restaurant",0,1,1,"midday"
94,706,116,590,"weekday","lunch","working","cold","grocery",0,1,1,"midday"
94,710,120,590,"weekday","beforelunch","leisure","cold","restaurant",1,1,1,"midday"
94,719,129,590,"weekday","unknown","travelling","freezing","grocery",0,1,1,"unknown"
94,726,136,590,"weekend","lunch","unknown","warm","restaurant",1,1,1,"midday"
94,728,138,590,"weekday","morning","morningrituals","cold","restaurant",0,1,1,"morning"
94,729,139,590,"weekday","morning","working","unknown","grocery",1,1,1,"morning"
94,732,142,590,"weekday","morning","unknown","cold","restaurant",0,1,1,"morning"
94,733,143,590,"weekday","morning","leisure","unknown","restaurant",1,1,1,"morning"
94,739,149,590,"weekend","afternoon","travelling","hot","grocery",1,1,1,"midday"
94,740,150,590,"weekend","latenight","leisure","freezing","grocery",0,1,1,"night"
94,746,156,590,"weekday","lunch","travelling","cold","restaurant",0,1,1,"midday"
94,747,157,590,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
94,748,158,590,"weekday","afternoon","travelling","unknown","grocery",0,1,1,"midday"
94,749,159,590,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
94,752,162,590,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
94,753,163,590,"weekday","beforelunch","working","unknown","restaurant",1,1,1,"midday"
94,757,167,590,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
94,758,168,590,"weekday","lunch","unknown","unknown","grocery",1,1,1,"midday"
94,760,170,590,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
94,762,172,590,"weekday","morning","travelling","freezing","restaurant",0,1,1,"morning"
94,763,173,590,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
94,768,178,590,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
94,769,179,590,"weekend","earlymorning","morningrituals","unknown","grocery",0,1,1,"morning"
94,771,181,590,"weekday","breakfast","travelling","unknown","restaurant",0,1,1,"morning"
95,598,1,597,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
95,599,2,597,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
95,602,5,597,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
95,609,12,597,"weekday","lunch","working","hot","restaurant",0,0,0,"midday"
95,612,15,597,"weekend","evening","travelling","cold","restaurant",1,0,0,"night"
95,623,26,597,"weekday","breakfast","working","cold","restaurant",0,0,0,"morning"
95,626,29,597,"weekday","lunch","travelling","unknown","grocery",0,0,0,"midday"
95,627,30,597,"weekend","lunch","travelling","freezing","grocery",0,0,0,"midday"
95,634,37,597,"weekday","lunch","shopping","unknown","restaurant",0,0,0,"midday"
95,640,43,597,"weekend","afternoon","unknown","cold","grocery",0,0,0,"midday"
95,641,44,597,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
95,643,46,597,"weekday","afternoon","leisure","unknown","restaurant",0,0,0,"midday"
95,645,48,597,"weekday","beforelunch","travelling","warm","grocery",1,0,0,"midday"
95,647,50,597,"weekday","lunch","travelling","cold","grocery",0,0,0,"midday"
95,649,52,597,"weekday","morning","unknown","warm","restaurant",0,0,0,"morning"
95,650,53,597,"unknown","afternoon","working","unknown","grocery",0,0,0,"midday"
95,653,56,597,"weekday","lunch","working","warm","grocery",1,0,0,"midday"
95,654,57,597,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
95,668,71,597,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
95,672,75,597,"weekend","lunch","unknown","unknown","grocery",0,1,0,"midday"
95,673,76,597,"weekday","beforelunch","travelling","cold","restaurant",0,1,0,"midday"
95,685,88,597,"weekday","beforelunch","travelling","unknown","restaurant",0,1,0,"midday"
95,687,90,597,"weekday","evening","unknown","hot","restaurant",0,1,0,"night"
95,693,96,597,"weekday","lunch","travelling","freezing","grocery",1,1,0,"midday"
95,697,100,597,"weekend","breakfast","travelling","freezing","restaurant",0,1,0,"morning"
95,708,111,597,"weekday","afternoon","travelling","warm","restaurant",0,1,0,"midday"
95,709,112,597,"weekday","beforelunch","leisure","freezing","grocery",0,1,0,"midday"
95,710,113,597,"weekday","beforelunch","travelling","freezing","grocery",1,1,1,"midday"
95,717,120,597,"weekday","beforelunch","shopping","unknown","grocery",0,1,1,"midday"
95,718,121,597,"weekday","breakfast","travelling","freezing","grocery",1,1,1,"morning"
95,727,130,597,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
95,735,138,597,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
95,737,140,597,"weekday","lunch","unknown","unknown","grocery",1,1,1,"midday"
95,743,146,597,"weekend","afternoon","working","unknown","grocery",0,1,1,"midday"
95,748,151,597,"weekday","afternoon","leisure","freezing","grocery",0,1,1,"midday"
95,749,152,597,"weekday","morning","travelling","cold","grocery",1,1,1,"morning"
95,750,153,597,"weekday","dinner","unknown","cold","grocery",0,1,1,"night"
95,754,157,597,"weekend","lunch","shopping","freezing","restaurant",0,1,1,"midday"
95,764,167,597,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
95,767,170,597,"weekday","breakfast","working","unknown","grocery",0,1,1,"morning"
95,769,172,597,"unknown","unknown","leisure","warm","grocery",0,1,1,"unknown"
95,771,174,597,"weekend","afternoon","unknown","warm","restaurant",0,1,1,"midday"
95,776,179,597,"weekday","beforelunch","travelling","cold","grocery",1,1,1,"midday"
95,780,183,597,"weekday","lunch","morningrituals","freezing","restaurant",0,1,1,"midday"
96,608,2,606,"weekday","afternoon","travelling","freezing","grocery",0,0,0,"midday"
96,611,5,606,"weekday","lunch","unknown","hot","grocery",0,0,0,"midday"
96,648,42,606,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
96,655,49,606,"weekend","beforelunch","travelling","cold","grocery",1,0,0,"midday"
96,656,50,606,"weekday","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
96,657,51,606,"weekday","afternoon","travelling","unknown","grocery",1,0,0,"midday"
96,673,67,606,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
96,705,99,606,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
96,767,161,606,"weekday","lunch","working","freezing","grocery",0,1,1,"midday"
96,774,168,606,"weekend","lunch","travelling","freezing","grocery",0,1,1,"midday"
97,615,0,615,"weekday","dinner","unknown","cold","restaurant",0,0,0,"night"
97,616,1,615,"weekday","afternoon","travelling","warm","grocery",1,0,0,"midday"
97,617,2,615,"weekday","beforelunch","shopping","warm","restaurant",0,0,0,"midday"
97,619,4,615,"weekend","morning","unknown","warm","restaurant",1,0,0,"morning"
97,620,5,615,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
97,621,6,615,"weekday","lunch","travelling","warm","restaurant",0,0,0,"midday"
97,624,9,615,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
97,625,10,615,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
97,627,12,615,"weekday","lunch","shopping","unknown","grocery",1,0,0,"midday"
97,629,14,615,"weekday","earlymorning","travelling","unknown","restaurant",0,0,0,"morning"
97,631,16,615,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
97,632,17,615,"weekend","beforelunch","travelling","unknown","grocery",0,0,0,"midday"
97,633,18,615,"weekday","afternoon","leisure","freezing","restaurant",1,0,0,"midday"
97,635,20,615,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
97,636,21,615,"weekend","breakfast","unknown","freezing","restaurant",0,0,0,"morning"
97,638,23,615,"weekday","unknown","travelling","cold","grocery",0,0,0,"unknown"
97,642,27,615,"weekday","breakfast","travelling","cold","restaurant",0,0,0,"morning"
97,643,28,615,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
97,644,29,615,"weekend","afternoon","travelling","freezing","grocery",0,0,0,"midday"
97,647,32,615,"weekday","morning","travelling","warm","grocery",0,0,0,"morning"
97,649,34,615,"weekend","afternoon","shopping","freezing","grocery",0,0,0,"midday"
97,652,37,615,"weekday","afternoon","unknown","cold","restaurant",0,0,0,"midday"
97,653,38,615,"weekday","lunch","unknown","warm","restaurant",0,0,0,"midday"
97,655,40,615,"weekday","beforelunch","travelling","freezing","grocery",0,0,0,"midday"
97,656,41,615,"unknown","beforelunch","working","cold","restaurant",0,0,0,"midday"
97,658,43,615,"weekend","lunch","shopping","freezing","restaurant",0,0,0,"midday"
97,659,44,615,"weekday","afternoon","working","freezing","restaurant",0,0,0,"midday"
97,660,45,615,"weekend","lunch","travelling","cold","restaurant",0,0,0,"midday"
97,662,47,615,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
97,663,48,615,"weekday","afternoon","travelling","hot","restaurant",1,0,0,"midday"
97,666,51,615,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
97,667,52,615,"weekday","morning","travelling","unknown","restaurant",0,0,0,"morning"
97,668,53,615,"weekday","morning","travelling","cold","restaurant",0,0,0,"morning"
97,669,54,615,"weekday","breakfast","travelling","hot","grocery",1,0,0,"morning"
97,672,57,615,"weekday","lunch","travelling","cold","restaurant",0,1,0,"midday"
97,673,58,615,"weekday","unknown","travelling","freezing","grocery",0,1,0,"unknown"
97,674,59,615,"weekday","afternoon","travelling","unknown","grocery",0,1,0,"midday"
97,676,61,615,"weekend","latenight","travelling","warm","restaurant",0,1,0,"night"
97,677,62,615,"weekend","beforelunch","shopping","freezing","grocery",1,1,0,"midday"
97,678,63,615,"weekday","morning","travelling","unknown","grocery",0,1,0,"morning"
97,679,64,615,"weekday","beforelunch","leisure","warm","grocery",0,1,0,"midday"
97,680,65,615,"weekday","afternoon","unknown","warm","grocery",1,1,0,"midday"
97,681,66,615,"weekday","breakfast","travelling","unknown","grocery",1,1,0,"morning"
97,682,67,615,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
97,686,71,615,"weekend","afternoon","unknown","unknown","grocery",0,1,0,"midday"
97,687,72,615,"weekday","beforelunch","shopping","cold","restaurant",1,1,0,"midday"
97,688,73,615,"weekday","afternoon","travelling","warm","grocery",0,1,0,"midday"
97,689,74,615,"weekend","afternoon","travelling","warm","restaurant",0,1,0,"midday"
97,690,75,615,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
97,693,78,615,"weekday","lunch","unknown","unknown","restaurant",0,1,0,"midday"
97,694,79,615,"weekend","lunch","travelling","cold","restaurant",0,1,0,"midday"
97,697,82,615,"weekday","morning","travelling","freezing","grocery",0,1,0,"morning"
97,700,85,615,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
97,702,87,615,"weekday","dinner","unknown","unknown","restaurant",0,1,0,"night"
97,703,88,615,"weekday","afternoon","unknown","cold","restaurant",1,1,0,"midday"
97,704,89,615,"weekday","morning","travelling","warm","restaurant",0,1,0,"morning"
97,705,90,615,"weekday","afternoon","unknown","freezing","grocery",0,1,0,"midday"
97,706,91,615,"weekday","lunch","unknown","unknown","grocery",0,1,0,"midday"
97,709,94,615,"weekday","earlymorning","unknown","cold","grocery",1,1,0,"morning"
97,710,95,615,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
97,711,96,615,"weekday","dinner","travelling","unknown","restaurant",1,1,0,"night"
97,712,97,615,"weekday","lunch","working","warm","restaurant",0,1,0,"midday"
97,715,100,615,"weekend","afternoon","travelling","cold","grocery",1,1,0,"midday"
97,717,102,615,"weekend","afternoon","unknown","unknown","restaurant",0,1,0,"midday"
97,718,103,615,"weekday","beforelunch","shopping","unknown","restaurant",1,1,0,"midday"
97,720,105,615,"weekend","morning","morningrituals","unknown","restaurant",1,1,0,"morning"
97,721,106,615,"weekday","afternoon","leisure","hot","grocery",0,1,0,"midday"
97,722,107,615,"weekday","lunch","travelling","warm","restaurant",0,1,0,"midday"
97,724,109,615,"weekday","morning","working","warm","restaurant",0,1,0,"morning"
97,726,111,615,"weekend","afternoon","travelling","cold","grocery",0,1,0,"midday"
97,727,112,615,"weekday","afternoon","travelling","hot","grocery",1,1,0,"midday"
97,728,113,615,"weekend","lunch","leisure","cold","grocery",0,1,1,"midday"
97,730,115,615,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
97,731,116,615,"weekday","breakfast","morningrituals","hot","grocery",1,1,1,"morning"
97,732,117,615,"weekend","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
97,733,118,615,"weekday","breakfast","travelling","warm","grocery",1,1,1,"morning"
97,735,120,615,"weekday","lunch","leisure","cold","grocery",0,1,1,"midday"
97,736,121,615,"weekday","night","leisure","freezing","restaurant",0,1,1,"night"
97,737,122,615,"weekday","afternoon","travelling","cold","restaurant",0,1,1,"midday"
97,739,124,615,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
97,740,125,615,"weekday","lunch","travelling","hot","restaurant",0,1,1,"midday"
97,741,126,615,"weekend","afternoon","shopping","warm","restaurant",1,1,1,"midday"
97,743,128,615,"weekend","beforelunch","working","unknown","grocery",0,1,1,"midday"
97,744,129,615,"weekday","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
97,746,131,615,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
97,747,132,615,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
97,749,134,615,"weekend","breakfast","workingout","warm","restaurant",0,1,1,"morning"
97,751,136,615,"weekend","afternoon","travelling","cold","grocery",0,1,1,"midday"
97,752,137,615,"weekday","lunch","travelling","unknown","grocery",0,1,1,"midday"
97,753,138,615,"weekend","lunch","leisure","warm","restaurant",1,1,1,"midday"
97,754,139,615,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
97,757,142,615,"weekend","afternoon","working","cold","grocery",0,1,1,"midday"
97,761,146,615,"weekday","afternoon","working","cold","grocery",1,1,1,"midday"
97,763,148,615,"weekday","night","travelling","unknown","restaurant",0,1,1,"night"
97,764,149,615,"weekday","beforelunch","unknown","freezing","restaurant",0,1,1,"midday"
97,769,154,615,"weekday","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
97,770,155,615,"weekday","beforelunch","working","freezing","restaurant",1,1,1,"midday"
97,771,156,615,"weekend","morning","travelling","warm","restaurant",0,1,1,"morning"
97,774,159,615,"weekday","unknown","travelling","cold","restaurant",0,1,1,"unknown"
97,776,161,615,"weekday","beforelunch","shopping","cold","restaurant",0,1,1,"midday"
97,777,162,615,"weekday","beforelunch","leisure","unknown","restaurant",0,1,1,"midday"
97,783,168,615,"weekday","lunch","leisure","cold","restaurant",0,1,1,"midday"
97,785,170,615,"weekday","afternoon","travelling","cold","restaurant",1,1,1,"midday"
97,788,173,615,"weekday","evening","travelling","unknown","restaurant",0,1,1,"night"
97,792,177,615,"weekday","earlymorning","morningrituals","freezing","restaurant",0,1,1,"morning"
97,793,178,615,"weekday","afternoon","unknown","freezing","restaurant",1,1,1,"midday"
97,795,180,615,"weekday","dinner","travelling","cold","restaurant",0,1,1,"night"
97,796,181,615,"weekday","breakfast","travelling","warm","restaurant",0,1,1,"morning"
97,798,183,615,"weekday","lunch","unknown","freezing","grocery",0,1,1,"midday"
98,621,3,618,"weekday","breakfast","travelling","freezing","restaurant",0,0,0,"morning"
98,623,5,618,"weekday","afternoon","travelling","cold","restaurant",0,0,0,"midday"
98,625,7,618,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
98,626,8,618,"weekend","lunch","travelling","unknown","grocery",1,0,0,"midday"
98,629,11,618,"weekday","breakfast","travelling","unknown","grocery",1,0,0,"morning"
98,630,12,618,"weekday","unknown","travelling","unknown","grocery",0,0,0,"unknown"
98,632,14,618,"weekend","beforelunch","travelling","freezing","restaurant",1,0,0,"midday"
98,641,23,618,"weekday","afternoon","working","warm","restaurant",0,0,0,"midday"
98,645,27,618,"weekday","dinner","working","freezing","grocery",0,0,0,"night"
98,651,33,618,"weekday","beforelunch","shopping","cold","restaurant",0,0,0,"midday"
98,652,34,618,"weekend","lunch","travelling","hot","restaurant",1,0,0,"midday"
98,654,36,618,"weekend","beforelunch","travelling","warm","grocery",0,0,0,"midday"
98,657,39,618,"weekday","afternoon","unknown","unknown","grocery",1,0,0,"midday"
98,658,40,618,"weekend","lunch","travelling","cold","grocery",1,0,0,"midday"
98,666,48,618,"weekend","breakfast","travelling","warm","grocery",0,0,0,"morning"
98,674,56,618,"weekday","beforelunch","travelling","cold","restaurant",0,0,0,"midday"
98,675,57,618,"weekday","lunch","working","unknown","grocery",0,1,0,"midday"
98,689,71,618,"weekday","earlymorning","travelling","cold","restaurant",0,1,0,"morning"
98,692,74,618,"weekday","afternoon","travelling","freezing","restaurant",0,1,0,"midday"
98,695,77,618,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
98,696,78,618,"weekday","earlymorning","travelling","unknown","grocery",0,1,0,"morning"
98,697,79,618,"weekend","afternoon","travelling","warm","grocery",0,1,0,"midday"
98,711,93,618,"unknown","evening","travelling","warm","restaurant",0,1,0,"night"
98,716,98,618,"unknown","afternoon","travelling","freezing","restaurant",1,1,0,"midday"
98,719,101,618,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
98,722,104,618,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
98,725,107,618,"weekend","afternoon","unknown","cold","grocery",0,1,0,"midday"
98,726,108,618,"weekday","afternoon","travelling","cold","grocery",0,1,0,"midday"
98,734,116,618,"weekday","lunch","travelling","unknown","restaurant",1,1,1,"midday"
98,744,126,618,"weekday","afternoon","travelling","freezing","restaurant",1,1,1,"midday"
98,746,128,618,"weekday","lunch","unknown","warm","grocery",0,1,1,"midday"
98,754,136,618,"weekday","afternoon","unknown","cold","grocery",0,1,1,"midday"
98,759,141,618,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
98,766,148,618,"weekday","unknown","morningrituals","unknown","grocery",0,1,1,"unknown"
98,776,158,618,"weekend","lunch","travelling","unknown","restaurant",0,1,1,"midday"
98,783,165,618,"weekday","afternoon","travelling","freezing","grocery",0,1,1,"midday"
98,794,176,618,"weekend","lunch","unknown","cold","restaurant",0,1,1,"midday"
98,797,179,618,"weekday","afternoon","travelling","unknown","restaurant",0,1,1,"midday"
98,801,183,618,"weekend","lunch","working","warm","restaurant",0,1,1,"midday"
99,633,2,631,"weekday","afternoon","unknown","unknown","restaurant",1,0,0,"midday"
99,636,5,631,"weekend","lunch","unknown","cold","grocery",0,0,0,"midday"
99,637,6,631,"weekend","beforelunch","leisure","unknown","grocery",1,0,0,"midday"
99,638,7,631,"weekend","breakfast","unknown","freezing","grocery",0,0,0,"morning"
99,641,10,631,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
99,644,13,631,"weekday","afternoon","leisure","cold","grocery",1,0,0,"midday"
99,645,14,631,"weekend","morning","unknown","warm","restaurant",0,0,0,"morning"
99,646,15,631,"weekday","afternoon","travelling","unknown","grocery",0,0,0,"midday"
99,649,18,631,"weekday","beforelunch","shopping","unknown","restaurant",1,0,0,"midday"
99,650,19,631,"weekday","beforelunch","morningrituals","cold","restaurant",0,0,0,"midday"
99,651,20,631,"weekday","beforelunch","travelling","freezing","grocery",1,0,0,"midday"
99,652,21,631,"weekday","breakfast","shopping","warm","restaurant",1,0,0,"morning"
99,654,23,631,"weekday","dinner","travelling","hot","restaurant",1,0,0,"night"
99,660,29,631,"weekend","beforelunch","travelling","unknown","restaurant",0,0,0,"midday"
99,661,30,631,"weekend","breakfast","unknown","warm","restaurant",0,0,0,"morning"
99,667,36,631,"weekend","afternoon","travelling","warm","grocery",1,0,0,"midday"
99,668,37,631,"weekend","beforelunch","travelling","unknown","grocery",1,0,0,"midday"
99,673,42,631,"weekday","breakfast","travelling","warm","restaurant",0,0,0,"morning"
99,674,43,631,"weekday","beforelunch","leisure","unknown","grocery",1,0,0,"midday"
99,681,50,631,"weekend","beforelunch","travelling","cold","grocery",1,0,0,"midday"
99,684,53,631,"weekday","breakfast","leisure","freezing","grocery",0,0,0,"morning"
99,686,55,631,"weekday","afternoon","unknown","warm","restaurant",0,0,0,"midday"
99,688,57,631,"weekday","breakfast","travelling","unknown","grocery",0,1,0,"morning"
99,689,58,631,"weekday","beforelunch","unknown","freezing","grocery",1,1,0,"midday"
99,693,62,631,"weekday","lunch","unknown","warm","grocery",0,1,0,"midday"
99,697,66,631,"weekday","beforelunch","travelling","unknown","restaurant",1,1,0,"midday"
99,709,78,631,"weekday","afternoon","shopping","cold","grocery",0,1,0,"midday"
99,711,80,631,"weekday","lunch","leisure","cold","restaurant",1,1,0,"midday"
99,713,82,631,"weekday","beforelunch","leisure","cold","grocery",0,1,0,"midday"
99,717,86,631,"weekday","lunch","unknown","cold","grocery",0,1,0,"midday"
99,725,94,631,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
99,728,97,631,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
99,734,103,631,"weekday","night","travelling","warm","grocery",1,1,0,"night"
99,739,108,631,"weekday","afternoon","travelling","unknown","restaurant",0,1,0,"midday"
99,742,111,631,"weekend","beforelunch","unknown","warm","restaurant",0,1,0,"midday"
99,743,112,631,"weekday","morning","travelling","freezing","restaurant",1,1,0,"morning"
99,752,121,631,"weekday","lunch","travelling","freezing","grocery",0,1,1,"midday"
99,755,124,631,"weekday","evening","unknown","cold","grocery",0,1,1,"night"
99,757,126,631,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
99,758,127,631,"weekend","lunch","travelling","unknown","restaurant",1,1,1,"midday"
99,759,128,631,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
99,762,131,631,"weekday","unknown","travelling","cold","grocery",0,1,1,"unknown"
99,767,136,631,"weekend","breakfast","travelling","cold","grocery",1,1,1,"morning"
99,770,139,631,"weekday","lunch","working","freezing","grocery",1,1,1,"midday"
99,778,147,631,"weekend","breakfast","working","cold","grocery",0,1,1,"morning"
99,779,148,631,"weekday","afternoon","shopping","cold","restaurant",0,1,1,"midday"
99,780,149,631,"weekday","afternoon","unknown","freezing","restaurant",0,1,1,"midday"
99,785,154,631,"weekday","lunch","shopping","cold","grocery",0,1,1,"midday"
99,786,155,631,"weekday","lunch","unknown","warm","restaurant",0,1,1,"midday"
99,787,156,631,"weekday","afternoon","unknown","cold","restaurant",0,1,1,"midday"
99,789,158,631,"weekday","lunch","unknown","unknown","grocery",1,1,1,"midday"
99,792,161,631,"weekend","morning","travelling","unknown","restaurant",0,1,1,"morning"
99,795,164,631,"weekday","breakfast","unknown","warm","restaurant",0,1,1,"morning"
99,797,166,631,"weekday","beforelunch","travelling","cold","grocery",0,1,1,"midday"
99,798,167,631,"weekend","beforelunch","travelling","unknown","restaurant",0,1,1,"midday"
99,800,169,631,"weekday","breakfast","morningrituals","cold","grocery",0,1,1,"morning"
99,802,171,631,"weekday","beforelunch","travelling","freezing","grocery",0,1,1,"midday"
99,803,172,631,"weekday","morning","working","cold","grocery",1,1,1,"morning"
99,805,174,631,"weekday","beforelunch","travelling","cold","restaurant",0,1,1,"midday"
99,808,177,631,"weekday","lunch","travelling","cold","grocery",0,1,1,"midday"
99,809,178,631,"weekday","afternoon","unknown","cold","grocery",1,1,1,"midday"
100,638,2,636,"weekend","beforelunch","shopping","unknown","grocery",0,0,0,"midday"
100,640,4,636,"weekday","beforelunch","morningrituals","freezing","grocery",1,0,0,"midday"
100,641,5,636,"weekend","beforelunch","working","freezing","restaurant",0,0,0,"midday"
100,643,7,636,"weekday","breakfast","working","cold","grocery",0,0,0,"morning"
100,649,13,636,"weekday","lunch","working","warm","restaurant",1,0,0,"midday"
100,652,16,636,"weekend","beforelunch","travelling","hot","grocery",1,0,0,"midday"
100,653,17,636,"weekday","night","unknown","warm","grocery",0,0,0,"night"
100,662,26,636,"weekday","afternoon","leisure","cold","grocery",0,0,0,"midday"
100,663,27,636,"weekday","evening","travelling","warm","restaurant",1,0,0,"night"
100,666,30,636,"weekday","breakfast","travelling","cold","grocery",1,0,0,"morning"
100,667,31,636,"weekday","afternoon","travelling","warm","restaurant",0,0,0,"midday"
100,669,33,636,"weekday","afternoon","travelling","cold","grocery",0,0,0,"midday"
100,671,35,636,"weekday","beforelunch","leisure","cold","restaurant",0,0,0,"midday"
100,681,45,636,"weekend","beforelunch","leisure","cold","grocery",1,0,0,"midday"
100,685,49,636,"weekend","afternoon","travelling","freezing","restaurant",0,0,0,"midday"
100,686,50,636,"weekday","lunch","travelling","unknown","grocery",1,0,0,"midday"
100,698,62,636,"weekday","lunch","travelling","unknown","grocery",1,1,0,"midday"
100,703,67,636,"weekend","afternoon","travelling","freezing","grocery",0,1,0,"midday"
100,708,72,636,"weekend","lunch","unknown","unknown","restaurant",0,1,0,"midday"
100,710,74,636,"weekday","morning","travelling","cold","restaurant",0,1,0,"morning"
100,717,81,636,"weekday","lunch","unknown","hot","restaurant",0,1,0,"midday"
100,726,90,636,"weekday","beforelunch","travelling","cold","grocery",0,1,0,"midday"
100,734,98,636,"weekday","lunch","travelling","freezing","grocery",0,1,0,"midday"
100,735,99,636,"weekday","afternoon","travelling","cold","restaurant",0,1,0,"midday"
100,736,100,636,"weekday","beforelunch","travelling","freezing","grocery",0,1,0,"midday"
100,738,102,636,"weekday","afternoon","shopping","unknown","grocery",0,1,0,"midday"
100,742,106,636,"weekday","lunch","leisure","warm","grocery",0,1,0,"midday"
100,743,107,636,"weekday","lunch","travelling","freezing","restaurant",0,1,0,"midday"
100,744,108,636,"weekday","afternoon","unknown","hot","grocery",1,1,0,"midday"
100,745,109,636,"weekday","morning","morningrituals","freezing","grocery",1,1,0,"morning"
100,747,111,636,"weekday","lunch","travelling","cold","grocery",0,1,0,"midday"
100,752,116,636,"weekend","unknown","unknown","freezing","grocery",1,1,1,"unknown"
100,756,120,636,"weekday","evening","travelling","unknown","grocery",0,1,1,"night"
100,759,123,636,"weekend","lunch","unknown","freezing","grocery",0,1,1,"midday"
100,760,124,636,"weekday","earlymorning","travelling","cold","restaurant",0,1,1,"morning"
100,761,125,636,"weekend","lunch","travelling","cold","grocery",1,1,1,"midday"
100,764,128,636,"weekday","dinner","unknown","unknown","restaurant",1,1,1,"night"
100,766,130,636,"weekday","afternoon","travelling","freezing","restaurant",0,1,1,"midday"
100,770,134,636,"weekend","beforelunch","unknown","freezing","grocery",1,1,1,"midday"
100,778,142,636,"weekday","beforelunch","leisure","cold","grocery",0,1,1,"midday"
100,781,145,636,"weekday","earlymorning","travelling","unknown","grocery",1,1,1,"morning"
100,782,146,636,"weekday","beforelunch","leisure","warm","grocery",0,1,1,"midday"
100,784,148,636,"weekend","breakfast","travelling","cold","grocery",1,1,1,"morning"
100,790,154,636,"unknown","breakfast","travelling","freezing","restaurant",0,1,1,"morning"
100,791,155,636,"weekday","afternoon","travelling","unknown","restaurant",1,1,1,"midday"
100,792,156,636,"weekend","beforelunch","travelling","warm","restaurant",0,1,1,"midday"
100,793,157,636,"weekday","afternoon","travelling","warm","restaurant",0,1,1,"midday"
100,796,160,636,"weekday","morning","travelling","cold","restaurant",0,1,1,"morning"
100,797,161,636,"weekday","earlymorning","working","cold","grocery",1,1,1,"morning"
100,798,162,636,"weekday","beforelunch","working","cold","grocery",1,1,1,"midday"
100,799,163,636,"weekday","lunch","unknown","cold","restaurant",0,1,1,"midday"
100,802,166,636,"weekday","evening","travelling","cold","restaurant",0,1,1,"night"
100,803,167,636,"weekend","lunch","morningrituals","freezing","grocery",1,1,1,"midday"
100,804,168,636,"weekend","lunch","travelling","warm","grocery",0,1,1,"midday"
100,807,171,636,"weekday","breakfast","travelling","cold","restaurant",0,1,1,"morning"
100,810,174,636,"weekday","afternoon","working","hot","restaurant",0,1,1,"midday"
100,811,175,636,"weekday","dinner","travelling","cold","grocery",1,1,1,"night"
100,813,177,636,"weekday","dinner","travelling","unknown","restaurant",1,1,1,"night"
100,816,180,636,"weekend","breakfast","shopping","freezing","restaurant",0,1,1,"morning"
100,817,181,636,"weekday","dinner","travelling","freezing","restaurant",1,1,1,"night"

